Semi-analytical results for $e^+e^-\to J/\psi + X_{{\rm non\,}c\bar{c}}$ up to $\mathcal{O}(\alpha_s v^2)$ at B factories

Within the NRQCD factorization framework, we investigate the color-singlet contribution to $e^+e^- \to J/\psi + X_{{\rm non\,}c\bar{c}}$ at B factories, computing the $\mathcal{O}(\alpha_s)$, $\mathcal{O}(v^2)$, and $\mathcal{O}(\alpha_s v^2)$ corrections to both the unpolarized cross section and the $J/\psi$ angular distribution. The $\mathcal{O}(\alpha_s v^2)$ correction is obtained for the first time, and the validity of NRQCD factorization at this order is explicitly verified. Using the differential equation method, the short-distance coefficients are obtained as asymptotic expansions in $r = m_c/\sqrt{s}$ up to $r^{40}$, which reproduce exact results with high precision at B factory energies, achieving relative errors around $10^{-14}$ for the cross section and around $10^{-7}$ for the angular distribution. Notably, with the same input parameters, our $\mathcal{O}(\alpha_s)$ and $\mathcal{O}(v^2)$ corrections are consistent with those reported in the literature. Phenomenologically, the $\mathcal{O}(\alpha_s)$ correction (with $\mu_R=\sqrt{s}/2$) reaches about $50\%$ of the leading-order cross section, while the $\mathcal{O}(v^2)$ and $\mathcal{O}(\alpha_s v^2)$ corrections are accidentally small. After including feeddown contributions from $\psi(2S)$, the predicted cross section $0.523_{-0.197}^{+0.285}$ pb agrees with the {\tt Belle} measurement within uncertainties. However, the predicted angular distribution parameter $0.120_{-0.036}^{+0.041}$ deviates from the experimental value $5.71\pm 2.51$ by more than $2\sigma$, calling for further experimental and theoretical investigations.

==> attached-file.wl <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    426056,       9527]
NotebookOptionsPosition[    423562,       9476]
NotebookOutlinePosition[    423994,       9493]
CellTagsIndexPosition[    423951,       9490]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
  "SDC", ":", 
   "\"\<\!\(\*SubscriptBox[\(F\), \(i\)]\)(\!\(\*SubsuperscriptBox[\(m\), \(c\
\), \(2\)]\),s)=\!\(\*FractionBox[\(1\), \(2 \*SubsuperscriptBox[\(m\), \
\(c\), \(2\)]\)]\)[\!\(TraditionalForm\`\*SubsuperscriptBox[\(f\), \(i\), \
\((0)\)]\)+\!\(\*FractionBox[SubscriptBox[\(\[Alpha]\), \(s\)], \(\[Pi]\)]\)(\
\!\(\*FractionBox[\(\[Beta]0\), \
\(2\)]\)Log[\!\(TraditionalForm\`\*FractionBox[SubsuperscriptBox[\(\[Mu]\), \
\(R\), \(2\)], SubsuperscriptBox[\(m\), \(c\), \
\(2\)]]\)]\!\(\*SubsuperscriptBox[\(f\), \(i\), \
\((0)\)]\)+\!\(\*SubsuperscriptBox[\(f\), \(i\), \((1)\)]\))]\
\[IndentingNewLine]\!\(\*SubscriptBox[OverscriptBox[\(G\), \(~\)], \
\(i\)]\)(\!\(\*SubsuperscriptBox[\(m\), \(c\), \(2\)]\),s)=\!\(\*FractionBox[\
\(1\), \(2 \*SubsuperscriptBox[\(m\), \(c\), \
\(2\)]\)]\)[\!\(TraditionalForm\`\*SubsuperscriptBox[\(g\), \(i\), \
\((0)\)]\)+\!\(\*FractionBox[SubscriptBox[\(\[Alpha]\), \(s\)], \(\[Pi]\)]\)(\
\!\(\*FractionBox[\(\[Beta]0\), \
\(2\)]\)LOg[\!\(TraditionalForm\`\*FractionBox[SubsuperscriptBox[\(\[Mu]\), \
\(R\), \(2\)], SubsuperscriptBox[\(m\), \(c\), \
\(2\)]]\)]\!\(\*SubsuperscriptBox[\(g\), \(i\), \((0)\)]\)+\!\(\*FractionBox[\
\(16\), \(9\)]\)Log[\!\(TraditionalForm\`\*FractionBox[SubsuperscriptBox[\(\
\[Mu]\), \(\[CapitalLambda]\), \(2\)], SubsuperscriptBox[\(m\), \(c\), \
\(2\)]]\)]\!\(\*SubsuperscriptBox[\(f\), \(i\), \
\((0)\)]\)+\!\(\*SubsuperscriptBox[\(g\), \(i\), \((1)\)]\))]\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9901462984751263`*^9, 3.990146511542428*^9}, {
  3.990146552790868*^9, 3.990146553038539*^9}, {3.990146587020013*^9, 
  3.990146587742606*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"b729730b-15ce-492a-b5d8-4bf05f5e7117"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "f01", "::", 
   "\"\<In this file,we use f01[r] to \
represent\!\(TraditionalForm\`\*SubsuperscriptBox[\(f\), \(1\), \
\((0)\)](r)\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "f02", "::", 
   "\"\<we use f02[r] to \
represent\!\(TraditionalForm\`\*SubsuperscriptBox[\(f\), \(2\), \
\((0)\)](r)\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "f11", "::", 
   "\"\<we use f11[r] to \
represent\!\(TraditionalForm\`\*SubsuperscriptBox[\(f\), \(1\), \
\((1)\)](r)\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "f12", "::", 
   "\"\<we use f12[r] to \
represent\!\(TraditionalForm\`\*SubsuperscriptBox[\(f\), \(2\), \
\((1)\)](r)\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "g01", "::", 
   "\"\<we use g01[r] to \
represent\!\(TraditionalForm\`\*SubsuperscriptBox[\(g\), \(1\), \
\((0)\)](r)\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "g02", "::", 
   "\"\<we use g02[r] to \
represent\!\(TraditionalForm\`\*SubsuperscriptBox[\(g\), \(2\), \
\((0)\)](r)\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "g11", "::", 
   "\"\<we use g11[r] to \
represent\!\(TraditionalForm\`\*SubsuperscriptBox[\(g\), \(1\), \
\((1)\)](r)\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "g12", "::", 
   "\"\<we use g12[r] to \
represent\!\(TraditionalForm\`\*SubsuperscriptBox[\(g\), \(2\), \
\((1)\)](r)\).\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.9901465786951714`*^9, 
  3.9901467812340612`*^9}},ExpressionUUID->"f7ee8b5c-23ac-415d-9bea-\
161896edc0af"],

Cell[CellGroupData[{

Cell["SDC", "Section",
 CellChangeTimes->{{3.9901442819826193`*^9, 
  3.990144282469328*^9}},ExpressionUUID->"3020eee2-a9fd-47a6-8e04-\
a766b5fd733a"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["f", "1", 
    RowBox[{"(", "0", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b30a59d5-ee8d-4e3c-9a4d-4409d1ecbe3d"],
 "(r)"
}], "Subsection",
 CellChangeTimes->{
  3.990143339906053*^9, {3.9901435740448427`*^9, 
   3.990143615183794*^9}},ExpressionUUID->"83eda846-ea15-4e06-971c-\
01954b5b09f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f01", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["32", "9"]}], "+", 
    FractionBox[
     RowBox[{"896", " ", 
      SuperscriptBox["r", "2"]}], "81"], "-", 
    FractionBox[
     RowBox[{"4160", " ", 
      SuperscriptBox["r", "4"]}], "81"], "-", 
    FractionBox[
     RowBox[{"58816", " ", 
      SuperscriptBox["r", "6"]}], "243"], "-", 
    FractionBox[
     RowBox[{"284176", " ", 
      SuperscriptBox["r", "8"]}], "243"], "-", 
    FractionBox[
     RowBox[{"6590848", " ", 
      SuperscriptBox["r", "10"]}], "1215"], "-", 
    FractionBox[
     RowBox[{"89332336", " ", 
      SuperscriptBox["r", "12"]}], "3645"], "-", 
    FractionBox[
     RowBox[{"925432288", " ", 
      SuperscriptBox["r", "14"]}], "8505"], "-", 
    FractionBox[
     RowBox[{"1739078348", " ", 
      SuperscriptBox["r", "16"]}], "3645"], "-", 
    FractionBox[
     RowBox[{"52879261192", " ", 
      SuperscriptBox["r", "18"]}], "25515"], "-", 
    FractionBox[
     RowBox[{"1140002544008", " ", 
      SuperscriptBox["r", "20"]}], "127575"], "-", 
    FractionBox[
     RowBox[{"17914691279696", " ", 
      SuperscriptBox["r", "22"]}], "467775"], "-", 
    FractionBox[
     RowBox[{"687544036998404", " ", 
      SuperscriptBox["r", "24"]}], "4209975"], "-", 
    FractionBox[
     RowBox[{"12650725779500552", " ", 
      SuperscriptBox["r", "26"]}], "18243225"], "-", 
    FractionBox[
     RowBox[{"1123895121640362832", " ", 
      SuperscriptBox["r", "28"]}], "383107725"], "-", 
    FractionBox[
     RowBox[{"4739330387135865376", " ", 
      SuperscriptBox["r", "30"]}], "383107725"], "-", 
    FractionBox[
     RowBox[{"19928382120955278427", " ", 
      SuperscriptBox["r", "32"]}], "383107725"], "-", 
    FractionBox[
     RowBox[{"1420937041178437174586", " ", 
      SuperscriptBox["r", "34"]}], "6512831325"], "-", 
    FractionBox[
     RowBox[{"364053773016468706436", " ", 
      SuperscriptBox["r", "36"]}], "398744775"], "-", 
    FractionBox[
     RowBox[{"9251165688958257826072", " ", 
      SuperscriptBox["r", "38"]}], "2426348925"], "-", 
    FractionBox[
     RowBox[{"347056715016610644772334", " ", 
      SuperscriptBox["r", "40"]}], "21837140325"], "+", 
    FractionBox[
     RowBox[{"320", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "81"], "-", 
    RowBox[{
     FractionBox["1024", "81"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["10240", "81"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["65536", "81"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["360448", "81"], " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1835008", "81"], " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["8912896", "81"], " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["41943040", "81"], " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["192937984", "81"], " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["872415232", "81"], " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["3892314112", "81"], " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["17179869184", "81"], " ", 
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["75161927680", "81"], " ", 
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["326417514496", "81"], " ", 
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1408749273088", "81"], " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["6047313952768", "81"], " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["25838523252736", "81"], " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["109951162777600", "81"], " ", 
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["466192930177024", "81"], " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1970324836974592", "81"], " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["8303511812964352", "81"], " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "81"], "-", 
    RowBox[{
     FractionBox["128", "81"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["3776", "27"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["264064", "243"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["498592", "81"], " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"38314816", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1215"], "-", 
    FractionBox[
     RowBox[{"186196096", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1215"], "-", 
    FractionBox[
     RowBox[{"6126045952", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "8505"], "-", 
    FractionBox[
     RowBox[{"28131378256", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "8505"], "-", 
    FractionBox[
     RowBox[{"380923744928", " ", 
      SuperscriptBox["r", "18"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "25515"], "-", 
    FractionBox[
     RowBox[{"113105986432", " ", 
      SuperscriptBox["r", "20"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1701"], "-", 
    FractionBox[
     RowBox[{"11748803524352", " ", 
      SuperscriptBox["r", "22"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "40095"], "-", 
    FractionBox[
     RowBox[{"359286170026688", " ", 
      SuperscriptBox["r", "24"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "280665"], "-", 
    FractionBox[
     RowBox[{"20257618665974912", " ", 
      SuperscriptBox["r", "26"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "3648645"], "-", 
    FractionBox[
     RowBox[{"7938497526107392", " ", 
      SuperscriptBox["r", "28"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "331695"], "-", 
    FractionBox[
     RowBox[{"374446706009982464", " ", 
      SuperscriptBox["r", "30"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "3648645"], "-", 
    FractionBox[
     RowBox[{"319667051245561960", " ", 
      SuperscriptBox["r", "32"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "729729"], "-", 
    FractionBox[
     RowBox[{"115520540915730625072", " ", 
      SuperscriptBox["r", "34"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "62026965"], "-", 
    FractionBox[
     RowBox[{"69915027207977408128", " ", 
      SuperscriptBox["r", "36"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "8860995"], "-", 
    FractionBox[
     RowBox[{"39270572150297524117504", " ", 
      SuperscriptBox["r", "38"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1178512335"], "-", 
    FractionBox[
     RowBox[{"165382745840742986771008", " ", 
      SuperscriptBox["r", "40"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1178512335"], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "81"], "+", 
    RowBox[{
     FractionBox["128", "27"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["4096", "81"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["22528", "81"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["114688", "81"], " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["557056", "81"], " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["2621440", "81"], " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["12058624", "81"], " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["54525952", "81"], " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["243269632", "81"], " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1073741824", "81"], " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["4697620480", "81"], " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["20401094656", "81"], " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["88046829568", "81"], " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["377957122048", "81"], " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1614907703296", "81"], " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["6871947673600", "81"], " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["29137058136064", "81"], " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["123145302310912", "81"], " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["518969488310272", "81"], " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["2181431069507584", "81"], " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990143625220419*^9, 3.990143645031538*^9}, {
   3.990143698871196*^9, 3.990143706644967*^9}, 
   3.990145082566764*^9},ExpressionUUID->"f31b7727-fa5c-42fb-a165-\
1dda05a107c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["f", "2", 
    RowBox[{"(", "0", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d0e13b43-7ed3-4bb2-8c9c-f81748860701"],
 "(r)"
}], "Subsection",
 CellChangeTimes->{
  3.990143339906053*^9, {3.9901435740448427`*^9, 3.990143615183794*^9}, {
   3.9901436651216908`*^9, 
   3.990143665121722*^9}},ExpressionUUID->"ab8b27c6-6f0c-4fa9-8e58-\
0a970590b042"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f02", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["16", "81"]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "81"], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "r"}], "27"], "+", 
    FractionBox[
     RowBox[{"640", " ", 
      SuperscriptBox["r", "2"]}], "81"], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"]}], "9"], "-", 
    FractionBox[
     RowBox[{"320", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "3"]}], "81"], "+", 
    FractionBox[
     RowBox[{"6272", " ", 
      SuperscriptBox["r", "4"]}], "243"], "-", 
    FractionBox[
     RowBox[{"423104", " ", 
      SuperscriptBox["r", "6"]}], "18225"], "-", 
    FractionBox[
     RowBox[{"12131456", " ", 
      SuperscriptBox["r", "8"]}], "59535"], "-", 
    FractionBox[
     RowBox[{"120004960", " ", 
      SuperscriptBox["r", "10"]}], "107163"], "-", 
    FractionBox[
     RowBox[{"21901978624", " ", 
      SuperscriptBox["r", "12"]}], "3969405"], "-", 
    FractionBox[
     RowBox[{"214376633344", " ", 
      SuperscriptBox["r", "14"]}], "8281845"], "-", 
    FractionBox[
     RowBox[{"363559839296", " ", 
      SuperscriptBox["r", "16"]}], "3080025"], "-", 
    FractionBox[
     RowBox[{"1298397616192", " ", 
      SuperscriptBox["r", "18"]}], "2457945"], "-", 
    FractionBox[
     RowBox[{"6208377429120176", " ", 
      SuperscriptBox["r", "20"]}], "2661954435"], "-", 
    FractionBox[
     RowBox[{"3285640428894272", " ", 
      SuperscriptBox["r", "22"]}], "322382025"], "-", 
    FractionBox[
     RowBox[{"229557729183006176", " ", 
      SuperscriptBox["r", "24"]}], "5196512475"], "-", 
    FractionBox[
     RowBox[{"3530009608443155632", " ", 
      SuperscriptBox["r", "26"]}], "18558973125"], "-", 
    FractionBox[
     RowBox[{"2005805402367162064", " ", 
      SuperscriptBox["r", "28"]}], "2462835375"], "-", 
    FractionBox[
     RowBox[{"6038759831980413069632", " ", 
      SuperscriptBox["r", "30"]}], "1739845422315"], "-", 
    FractionBox[
     RowBox[{"1520459248983557716857664", " ", 
      SuperscriptBox["r", "32"]}], "103209348817575"], "-", 
    FractionBox[
     RowBox[{"252331661727311643826612", " ", 
      SuperscriptBox["r", "34"]}], "4049831760975"], "-", 
    FractionBox[
     RowBox[{"2688571799825371355596", " ", 
      SuperscriptBox["r", "36"]}], "10234449225"], "-", 
    FractionBox[
     RowBox[{"1406854298277563353276976", " ", 
      SuperscriptBox["r", "38"]}], "1273723726275"], "-", 
    FractionBox[
     RowBox[{"79495372103969227784884112", " ", 
      SuperscriptBox["r", "40"]}], "17160532384905"], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "81"], "-", 
    RowBox[{
     FractionBox["512", "81"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["8192", "81"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    FractionBox[
     RowBox[{"499712", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "1215"], "-", 
    RowBox[{
     FractionBox["1114112", "567"], " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    FractionBox[
     RowBox[{"15859712", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "1701"], "-", 
    FractionBox[
     RowBox[{"348127232", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "8019"], "-", 
    FractionBox[
     RowBox[{"2300575744", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "11583"], "-", 
    FractionBox[
     RowBox[{"4714397696", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "5265"], "-", 
    FractionBox[
     RowBox[{"16475226112", " ", 
      SuperscriptBox["r", "18"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "4131"], "-", 
    FractionBox[
     RowBox[{"460098371584", " ", 
      SuperscriptBox["r", "20"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "26163"], "-", 
    FractionBox[
     RowBox[{"828391817216", " ", 
      SuperscriptBox["r", "22"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "10773"], "-", 
    FractionBox[
     RowBox[{"13060995547136", " ", 
      SuperscriptBox["r", "24"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "39123"], "-", 
    FractionBox[
     RowBox[{"67095979098112", " ", 
      SuperscriptBox["r", "26"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "46575"], "-", 
    FractionBox[
     RowBox[{"22539988369408", " ", 
      SuperscriptBox["r", "28"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "3645"], "-", 
    FractionBox[
     RowBox[{"1675793159684096", " ", 
      SuperscriptBox["r", "30"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "63423"], "-", 
    FractionBox[
     RowBox[{"8188063092047872", " ", 
      SuperscriptBox["r", "32"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "72819"], "-", 
    FractionBox[
     RowBox[{"13169950277500928", " ", 
      SuperscriptBox["r", "34"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "27621"], "-", 
    FractionBox[
     RowBox[{"188553050024050688", " ", 
      SuperscriptBox["r", "36"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "93555"], "-", 
    FractionBox[
     RowBox[{"178208844629934080", " ", 
      SuperscriptBox["r", "38"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "20979"], "-", 
    FractionBox[
     RowBox[{"1391330809880772608", " ", 
      SuperscriptBox["r", "40"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "38961"], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "81"], "+", 
    RowBox[{
     FractionBox["128", "27"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["5888", "81"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"468992", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1215"], "-", 
    RowBox[{
     FractionBox["1176832", "567"], " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["659840", "63"], " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"2029553536", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "40095"], "-", 
    FractionBox[
     RowBox[{"13749804544", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "57915"], "-", 
    FractionBox[
     RowBox[{"24091179520", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "22113"], "-", 
    FractionBox[
     RowBox[{"710933609152", " ", 
      SuperscriptBox["r", "18"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "144585"], "-", 
    FractionBox[
     RowBox[{"12035109056192", " ", 
      SuperscriptBox["r", "20"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "549423"], "-", 
    FractionBox[
     RowBox[{"1337533507840", " ", 
      SuperscriptBox["r", "22"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "13851"], "-", 
    FractionBox[
     RowBox[{"389200743904768", " ", 
      SuperscriptBox["r", "24"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "922185"], "-", 
    FractionBox[
     RowBox[{"2814605085522176", " ", 
      SuperscriptBox["r", "26"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1536975"], "-", 
    FractionBox[
     RowBox[{"1920977118149888", " ", 
      SuperscriptBox["r", "28"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "243243"], "-", 
    FractionBox[
     RowBox[{"2150817891818214400", " ", 
      SuperscriptBox["r", "30"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "63486423"], "-", 
    FractionBox[
     RowBox[{"52725715842736667648", " ", 
      SuperscriptBox["r", "32"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "364459095"], "-", 
    FractionBox[
     RowBox[{"6326740238797881824", " ", 
      SuperscriptBox["r", "34"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "10282545"], "-", 
    FractionBox[
     RowBox[{"161741939555140183072", " ", 
      SuperscriptBox["r", "36"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "62026965"], "-", 
    FractionBox[
     RowBox[{"766124264639151355264", " ", 
      SuperscriptBox["r", "38"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "69545385"], "-", 
    FractionBox[
     RowBox[{"4447468587321853293568", " ", 
      SuperscriptBox["r", "40"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "95835069"], "+", 
    RowBox[{
     FractionBox["256", "27"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["256", "81"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1024", "81"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["4096", "27"], " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["81920", "81"], " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["458752", "81"], " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["262144", "9"], " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["11534336", "81"], " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["54525952", "81"], " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["83886080", "27"], " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1140850688", "81"], " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["5100273664", "81"], " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["7516192768", "27"], " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["98784247808", "81"], " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["429496729600", "81"], " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["68719476736", "3"], " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["7971459301376", "81"], " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["34084860461056", "81"], " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["48378511622144", "27"], " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["615726511554560", "81"], " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990143625220419*^9, 3.990143645031538*^9}, {
   3.990143686939502*^9, 3.9901437123464127`*^9}, 
   3.990145088506248*^9},ExpressionUUID->"c0651e59-264c-4bf7-bc28-\
59272523cfa6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["f", "1", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b755cd93-36dd-4c56-835b-9f0c775de9c6"],
 "(r)"
}], "Subsection",
 CellChangeTimes->{
  3.990143339906053*^9, {3.9901435740448427`*^9, 3.990143615183794*^9}, {
   3.9901437333234987`*^9, 3.9901437333235292`*^9}, {3.990143785041774*^9, 
   3.990143787653216*^9}},ExpressionUUID->"4c4353c1-8ae6-45b5-aa16-\
386cffe9193b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f11", "[", "r_", "]"}], ":=", 
   RowBox[{
   "12.96639248026985513671715830956574270519013049401096478397924290393356060\
094026230556789337586734109173451460698915575128314600283757837401697525134551\
5303613428970287268474049806962906711291768`180.", "+", 
    RowBox[{
    "0.31507685932718854342247475418636443061718120810379321853644612168138172\
411276802212481659342077876539400766402046786511013132326631299306328502700116\
7866029211743585112436860747476795620925245`180.", " ", "nl"}], "+", 
    RowBox[{
    "24.4987865128294875460553600530183863326224502248968752151265486252297441\
323185825482008501985998113130114543893904881954569494262932066549993571509368\
29936398248823883502475818681853938959734149`180.", " ", "r"}], "+", 
    RowBox[{
    "26.1253648462222517796935763375404053825087891572195630070064451401044434\
837644840795382457881277497198394977413802405167705814324384515172856557139157\
86091273073144033804146322365573997280605386`180.", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{
    "1.25041415039522708459463060627560528336571294291122324738087207586869647\
472810442194236590981517087020635420128937875684875184690742905282689751378451\
9202511993734805317478810068981093811014519`180.", " ", "nl", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{
    "428.728763974516032055968800927821760820892878935695316264714600941520522\
315575194593514878475496697977700451814333543420496614960131116462488750141394\
523886969354417961290960397317633323271323708`180.", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{
    "179.913321693859752318014999671389960092757616341823262696479311055432191\
246439119944251409493809824255448459795803859140030535783074345753469335897733\
377195796531355143543934994810529580734887296`180.", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{
    "43.8507425735258551146321571726726634171580100118566758582401562278352892\
831347525411535444799072299258313745256390766789763367636460275280099994696199\
43949424110427083889813141930109272641308416`180.", " ", "nl", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{
    "759.462381897714113927716161643569976311295956971803131668923007382122068\
101876058994226356156594150703355086071105134059165432215089406304980071679041\
728028345713540388592629930808122224124568843`180.", " ", 
     SuperscriptBox["r", "5"]}], "+", 
    RowBox[{
    "1259.54129068658979134266013170339492463605138404791972207086555096200853\
853391188104447306985722443031385407049535857437846951960548418262189961688451\
2808447158895006153151846798066568975721641109`180.", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{
    "435.454065247884529344479168895303054732418991445261873794621455860393165\
483939082633447874458005256597807319654440719220140310824578687394343291363701\
819739193893360322191009924131713617792041335`180.", " ", "nl", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{
    "6639.17114497679112498100257436798269614068401094705318329929467743726065\
985833587056243040382054886582610413952482230096883329452545900350482578790388\
0912763925431272429463800913706732710863089848`180.", " ", 
     SuperscriptBox["r", "7"]}], "+", 
    RowBox[{
    "3513.76115755755776883203985940964672067433810836552612597612693560452411\
882185795612279051276730893907373004821812262670992424611520813569298822231809\
7809031700053659943776385150809207084391730392`180.", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{
    "2806.65175736306498666164686032390866211409336766602706525886437323968463\
322286182714653201113143456204349523003728285591812842000239169585199222889108\
200813896766247480820710944081518410905637868`180.", " ", "nl", " ", 
     SuperscriptBox["r", "8"]}], "-", 
    RowBox[{
    "34788.2768482178723153986112752861085923238793193535628054796990478262366\
678923872184452072820117320644762652329344932375488681853363534500990871543302\
98509685513329914577049303647991668319030636963`180.", " ", 
     SuperscriptBox["r", "9"]}], "+", 
    RowBox[{
    "51515.2633893969145071346873329870237809673088260660065359285391814097435\
702990800329385921021332095356016478014227599453871925232155601198307931022002\
29503695400584779116659413887690564082720922152`180.", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{
    "15758.0497614513543219454174958572781918055566737639805393646038879938351\
760269660200339073415422012865306783990984499435051610105698840308398485251106\
68972320549382891010665446329947412595801052504`180.", " ", "nl", " ", 
     SuperscriptBox["r", "10"]}], "-", 
    RowBox[{
    "159315.608692930157511998006424778566321043793812504379523967945709869026\
092467742310950128841494572968513487894206344735056542119184722877460819552542\
205076397812101714450327283251545613694952844006`180.", " ", 
     SuperscriptBox["r", "11"]}], "+", 
    RowBox[{
    "579357.016984395593801584555565128844763502176354081765793619968960894595\
193487102307145258802520151875462751806792454381528215613647578984601797241964\
646096850901053094449359156091975896229551481302`180.", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{
    "82068.5601400623722435326168047369438820591073995149773136412398891425000\
615158988148360723184103479636574571635933604933363649887383526247069137273989\
62374050556387287918946242658138865590806871456`180.", " ", "nl", " ", 
     SuperscriptBox["r", "12"]}], "-", 
    RowBox[{
    "684251.107303327587161326206280803530270145034781369724758484503102666753\
615658010571249746046892729972409921095676335299112597476369261874132045225665\
66012360308965106650378323658188423369798825982`180.", " ", 
     SuperscriptBox["r", "13"]}], "+", 
    RowBox[{
    "5.20309354686728530457971527838134246544908951029154470696148698694142770\
748583987021718693328562804048858592098998065822718124072038327488367331160580\
2424560465996724545179616508909971150750208096225`180.*^6", " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{
    "407516.086383578463409617305108536516571727735114544452752434022397412067\
215775392905091542480468175129837766114340186902329568886225629610963517684294\
074629828963351619527900691623618982729169519215`180.", " ", "nl", " ", 
     SuperscriptBox["r", "14"]}], "-", 
    RowBox[{
    "2.82475908250226557303527512483312598092403375583105950605452130958623995\
794459720497265442959895544401284671400550206991257718275045931373473587821731\
8365326590885891417712355072729798376830156617674`180.*^6", " ", 
     SuperscriptBox["r", "15"]}], "+", 
    RowBox[{
    "4.24800957302853019620970182303609317639672761383693641980652051972623751\
086156533444201576295656330177729674428639722525815189527113902661459360797245\
7410190319698359913572899900794878671518498364839`180.*^7", " ", 
     SuperscriptBox["r", "16"]}], "+", 
    RowBox[{
    "1.95781090900145424572697228272782920086893535722664506389250892870375690\
569837762050311882723964627524582159172654513953492060792817280369292712502923\
2607398715716990541860843257700238317131433703127`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "16"]}], "-", 
    RowBox[{
    "1.13297578082961504695238539208389889801572435759062587057378539303209979\
309203163224060615845448659394379032198263039518474117455824089360843127067365\
48246046606947590827194935432674725669172328860514`180.*^7", " ", 
     SuperscriptBox["r", "17"]}], "+", 
    RowBox[{
    "3.35891209377437299035581188715894231255787415222072780236487122264644222\
313701812072289977013457978419598904273216922094830886616485586190287827633678\
866147159265682312425558713942308228955996766120285`180.*^8", " ", 
     SuperscriptBox["r", "18"]}], "+", 
    RowBox[{
    "9.18042432160112122323085867460930397704885471664812199121694730541630819\
036279099010605743491637996558708547106283092220055009535529673187089927763591\
8758140211027639385746321335681161179095996217924`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "18"]}], "-", 
    RowBox[{
    "4.43696297594529207472231323152213343950808564900596062177396165824104634\
493215232601338187904331252699384799873531662183511038212124951068360607392759\
38013661186453691391468623767609790956148425759694`180.*^7", " ", 
     SuperscriptBox["r", "19"]}], "+", 
    RowBox[{
    "2.67435574106938510620386460600790232176674238928956734632069218673255087\
108795210766257572133009045063335143658717873297915884116549561052413246326715\
3768180492808076757240702828713436399311248029598609`180.*^9", " ", 
     SuperscriptBox["r", "20"]}], "+", 
    RowBox[{
    "4.22555958442459797930937705691666363583058477129645142299430769999652064\
669917306706046062044279627630659641253804525406385142897058238035953319089777\
48070051513013372992645977055300357339350127534117`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "20"]}], "-", 
    RowBox[{
    "1.69974393736212933976610496144485487736323173721651162611313913726442231\
791092117294526065540800187275710633401216021996206778933879813469678009865628\
895424146343810517347078780623013565641718659255873`180.*^8", " ", 
     SuperscriptBox["r", "21"]}], "+", 
    RowBox[{
    "2.20169554337224607383291344429769129180519811767449164781093775654120526\
226357246597175458619092925054806486957360560478348052650073532240900389229410\
50461108756881449928725230974435384274474879466423898`180.*^10", " ", 
     SuperscriptBox["r", "22"]}], "+", 
    RowBox[{
    "1.91655933062717975021175839233821336421284785841035408177821580725043023\
115504727404861668485667982404815585595727424371577270631094945429925844454135\
341984425899275761978837423007615186420993105986357`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "22"]}], "-", 
    RowBox[{
    "6.36767804272026602694437167979643824064119527979976850185278377822732715\
835839457062152340200468561683644250312703584983559892667822031667478841189291\
405709175367763107430530464762428695556918908879049`180.*^8", " ", 
     SuperscriptBox["r", "23"]}], "+", 
    RowBox[{
    "1.90619389073599059380980071087211309281631691591071432207749507888298361\
535532085625526973361633053881472161734881571035880197348594494669495516348716\
806522806659073366650140040363337121104809889825419788`180.*^11", " ", 
     SuperscriptBox["r", "24"]}], "+", 
    RowBox[{
    "8.58981305580997308847565116838750604350821458186606133786431553882681432\
319817325146857347407338076474291877496158952230422534468882343185053718513385\
751425800605856180753880035678825296560772253825836`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "24"]}], "-", 
    RowBox[{
    "2.32734003293220191588997520006000999606246206801599293353662972857213327\
351696799298451285051621982868025323409929013031794168202210107341600021051155\
5535180029647863101950517519987657685969418209812201`180.*^9", " ", 
     SuperscriptBox["r", "25"]}], "+", 
    RowBox[{
    "1.74961192367605043590696736455861155801721281017470495909883886166653574\
217947724884457200460422085087019412701220989813968169312836606213916895203334\
1842223239482572824753875837204878854575258960704625241`180.*^12", " ", 
     SuperscriptBox["r", "26"]}], "+", 
    RowBox[{
    "3.81208063413866365918793116199292296522342185993466316580458681855609445\
941698259261510279354810644128195495550770055152526385068746872994062851298411\
5285496953383475066836958017678026576139163561381966`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "26"]}], "-", 
    RowBox[{
    "8.25813538056288687243842447344218036635967773877171369214684833667900469\
382022777518300368507380877233968568304757160054695005726263710565731643622252\
8763277082541920239374773298551772021533861748499436`180.*^9", " ", 
     SuperscriptBox["r", "27"]}], "+", 
    RowBox[{
    "1.70322072567645404380008341225252561662997356036045330080079719621908199\
557104335670462402399167515590324412039655745118532892344811035355197284940440\
88871246796718897718149807923309876639621345405164395619`180.*^13", " ", 
     SuperscriptBox["r", "28"]}], "+", 
    RowBox[{
    "1.67779005091340753354830024622770804298659773785101459366553669002310564\
934330104026910327532967406929422130442841691744123271030499906999213093088823\
03459808067253013702518883408480510929151814131739556`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "28"]}], "-", 
    RowBox[{
    "2.81920300270902097355470522972670194108765831034455514372448275962352410\
427282867363654795878241499280516884626453220109472950119007027739744857400905\
74016653151270407285119740291190101614699767216794273`180.*^10", " ", 
     SuperscriptBox["r", "29"]}], "+", 
    RowBox[{
    "1.75024547320464850151426785927210934190897806134038715146281068481393438\
338910218943598808814516652820863563025675764277118529455495954790630734183663\
573254505775912576803420998519477713344541173710553684251`180.*^14", " ", 
     SuperscriptBox["r", "30"]}], "+", 
    RowBox[{
    "7.33230121589079197006264329089859515408456609819624663742306149862527460\
486489013630171788491856816768828194631785440404282617631188784669708509550672\
29664503487183055450269772601668801499862905135074373`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "30"]}], "-", 
    RowBox[{
    "9.10407828286059697476781568763002482227804028405780099415016633969579875\
687123537202371865682465866817948069902159004281217295729694612110879099864952\
02934862745826232656469140383468272063364552112785245`180.*^10", " ", 
     SuperscriptBox["r", "31"]}], "+", 
    RowBox[{
    "1.88500153638045352485799430540778034760037562786430266381270213273150866\
754691257807235561940029786154923290626726236431059148993928978977574446509590\
1795500717953561397585653983505467589195432588808635409024`180.*^15", " ", 
     SuperscriptBox["r", "32"]}], "+", 
    RowBox[{
    "3.18486573699349923036704793437931167454672645123514312468117594487499402\
852109177404888013055260544092022174362026690161459636691963739361572011788913\
188261847673522306188748055618842402333240568565263263`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "32"]}], "-", 
    RowBox[{
    "2.68388489860868804302933897160521692538729201249167091200342705066418968\
390311607719698866844318158111048562888572783108091856612649266272701584226110\
8132579571950994762518667332159818267453241188829041`180.*^11", " ", 
     SuperscriptBox["r", "33"]}], "+", 
    RowBox[{
    "2.11173592292818721977804454163144759503723220082333589633563801266177265\
382740323522837309748493931652816264453150024244860591179381778987813682854538\
374335102224058497495142836820617158724`180.*^16", " ", 
     SuperscriptBox["r", "34"]}], "+", 
    RowBox[{
    "1.37603707095479739811446018624975417921816247233986791462399308105239704\
238779774302317407564716270646267314094137930113304459065149787989285332315449\
0081154730802714387035107214625054908404744730480665544`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "34"]}], "-", 
    RowBox[{
    "6.57027876766635984380742966255484312078022808284465424147762435770873754\
632544715056443446698997918869769951429511310318804567460856691567222144789240\
667104734670168899551270825037067439589857343816168195`180.*^11", " ", 
     SuperscriptBox["r", "35"]}], "+", 
    RowBox[{
    "2.44425106100241012511393617944470789844164676194673159672472796965626883\
881668387896716359439140118148124695597464711296713059692308906537217554573541\
47962110910495993267223472812487033735253`180.*^17", " ", 
     SuperscriptBox["r", "36"]}], "+", 
    RowBox[{
    "5.91746780116606365557842006466827638756310505377588514109121396389447949\
757168351066165491701783080061234377224294163355366142869786747381714073260966\
3144891896881331945946971058063534340792011305762455713`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "36"]}], "-", 
    RowBox[{
    "8.35324828602890750522298132883812838866939127386050745796298275844929805\
384289984908060158778378808741043493511569422435641227714462056121280450395637\
552157326917512610264289746084836060580037873803467336`180.*^11", " ", 
     SuperscriptBox["r", "37"]}], "+", 
    RowBox[{
    "2.90665435462623235478071645629167186015821626560238949088879279541351298\
743823203250244287136776683090513696414732951251926819199768200237784717399186\
140837756855691378900822101974843883048135`180.*^18", " ", 
     SuperscriptBox["r", "38"]}], "+", 
    RowBox[{
    "2.53419227076005805738833758650496867986280833879209337167990431435684912\
371900459099222298465687461423139466890428053923186560833112407881103184293607\
27056637735154363487824459255721249920064437315911624289`180.*^13", " ", "nl",
      " ", 
     SuperscriptBox["r", "38"]}], "+", 
    RowBox[{
    "4.31202800756685349404096064393395080619825791293239523470392516018010092\
653347211540992831612733267389938301283388698253499409023304957727605147447577\
9599339253119311197308758757804812228805950188486812867`180.*^12", " ", 
     SuperscriptBox["r", "39"]}], "+", 
    RowBox[{
    "3.53539572778195404851762191339743062325857192750148833613575797740365074\
619124364547121579849047670206521061137142655138625957716905991436312273233481\
7577576097667272118924906683852210133806258`180.*^19", " ", 
     SuperscriptBox["r", "40"]}], "+", 
    RowBox[{
    "1.08127205886240122366900289351728345779504858952991480801931245718280988\
032788116809674398429266689933379998545629489915287755090294014012899726482445\
322861939177472388206011637557220307441983114228413229908`180.*^14", " ", 
     "nl", " ", 
     SuperscriptBox["r", "40"]}], "+", 
    FractionBox[
     RowBox[{"9064", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "729"], "-", 
    RowBox[{
     FractionBox["1664", "729"], " ", "nl", " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"5164", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    RowBox[{
     FractionBox["128", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["16316", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["9920", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"25304", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    RowBox[{
     FractionBox["64", "81"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"70195574", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "54675"], "+", 
    RowBox[{
     FractionBox["107360", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"2439508", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "10935"], "-", 
    RowBox[{
     FractionBox["7168", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"485080824299", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "40186125"], "+", 
    FractionBox[
     RowBox[{"2289184", " ", "nl", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    FractionBox[
     RowBox[{"16842184", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "15309"], "-", 
    RowBox[{
     FractionBox["39424", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "22153.1908571155602033045232217437088556696384145304403140902384937973901\
349584054537751577755624853423516722305137400220058549500033078696451698438578\
90118190766603999890462737025029449408661301019`180.", " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "6695.15411897119598047303795857211030318943775862566794328114257798628919\
372670578678311672315900932873558964537725983768591781100680795787211721200730\
5758068014601934581020048294880626269356917116`180.", " ", "nl", " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "159551.382164699089500789323033430294652606419364073762796409803920206351\
652256536482016277832822937057072381828843293009601798363043018912993780102001\
935046061577892901110435376532444426915388520322`180.", " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "36907.2419419542817058540932478471854072082719458885494278969267028368371\
323153717240794197555151008150148186591274523667442994614022923005155147348789\
19364335620560849007934133460382841612947979536`180.", " ", "nl", " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.07781662468253350625474273297521725137205204158932798266361055661112500\
812835677013828028672872241828124934284017456013124672558964992701672730685823\
6216579402455581707656731424871527512787586466984`180.*^6", " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "189734.450999917967263594924457891012155410401685809446523896807076070252\
596559800349706117555685220850394186473536469565469226686106863557104202902356\
359708975135715725109963073944866234668754330871`180.", " ", "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "7.22258377547542104564558838636810826761077829963356914643060437870095120\
682422790336282506648181260570984748292372351857031936706259193583331567597331\
5963168347642711883641189370070825563088586489272`180.*^6", " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "932718.475370261433142389705420182613478527087355291544518680277646628670\
252569526776257548377657648607218997685950436780570906973396573053734552751046\
932528003602465755948438720089221841749425189088`180.", " ", "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "5.09330966767264125422649728474921962589694904416774544192415594071120458\
004438741410207913247046290038885655776115893068100769737932451348390892567019\
5540259560933971071385536803136069905830465932498`180.*^7", " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "4.44457842370257702439093061766326663769987092638633202501420285136174502\
261159784090949109715518497643506247782479619126956599761212786647760443326222\
7692730710794854888744964770459106345148338581438`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "3.91457718810435649171934549222927038021239722121556582394221073616352842\
127708324730099869161503337090178808589654295188007361341558458545151704900494\
251868280759314245323513007044953320339074478963854`180.*^8", " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.06988276504671988794321865734409845430887090510174390541907781915796899\
991242415739746041880347268276374663536887967209602049392848433943409017346064\
34371531122141142243524351025436454188671459788073`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "3.31311056528756806720825543486687839019299208937978674735924007880341120\
884390288165765085375941450451166245423615883531497548342405264927532826208900\
0104519496492160508879933424832607833982929125331324`180.*^9", " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "9.47128610220535246993312278701858861309725203056082526247585868515460954\
913334649656545817452521103809281135817697143112044092186062717826344785461095\
59934486316614912281561377829796617596037421100003`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "3.06081264709120781959398624320640714160200074687196079250154112901160664\
416426723116046666629003669348813201447567249475115864231577199237708813889624\
87752089245826134463214912779489000764964504614342792`180.*^10", " ", 
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "4.27374941011033324909194491359315985437049053318942651569599728221587052\
409825254466940655111835235847994121513406197781178342265123826229332087853233\
25792657427225897733828890950951651735196033252421`180.*^8", " ", "nl", " ", 
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "3.03527423766957326128738205176426048482153445493454167364920536132536555\
665954877142513948993313151298253802328243758316339609456211700120843427789838\
756201221842713617511627300679413073889807013644972818`180.*^11", " ", 
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.90671283531122814374806201684557590993556937115403563996632924323838962\
569386694097368693211818000297594241881739757315519971951268521879575283984843\
9599542265170864480258290099056027125924083834253141`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "3.17942305216469295299142575584190844211599739777532076119539184650722701\
223041932573583736438517833444427790114933091750502499657880221536477916771690\
666137059900257867760383493543655645890720929118619547`180.*^12", " ", 
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "8.42718878802884180973897643745268990571523053576792962276236696920203963\
006092838636034897314514143548312593923561486118782534769230222634337891589045\
462036119114844874297608447429866804205505512517973`180.*^9", " ", "nl", " ", 
     
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "3.47550019979869032519817645350791084842364195223490841962990009450878893\
576045366708045366939186918871251370847842037817216948909867896734228273307608\
39087644927062158052796273201793353114884180229759372023`180.*^13", " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.69526600558721296723404758688000733345402110428733585438149646134832979\
839526728434717389792271883009045900741533146401607916840720312876430934576750\
00404328117175274477318244750383293353422865055816078`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "3.93131993052908797568940426884439501231519658936091040373156952758821642\
504466858406461823219031602174116973872095512720324608600187702287749123196036\
515523177349687767736786590217465506874190399637967122014`180.*^14", " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.60944783876434510693490806190131435510413676954728826766802577529717527\
226072315640147050753866085458700373110772576306529740509760366588954242662358\
736163204381737166995319366201004955159209407664141918`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "4.57462000593037678826074585786893815323680907053094451473255670295255275\
056852382057458091345570322131012351878274187398534338929337906224986504124209\
4731235677107061434876542515370649975220322608554457000046`180.*^15", " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "6.96908997267818019689754219077150628886407541619974446022059396536636386\
734009500716180651817845295862781216528392379252063592159237824951195325552961\
041948276838514536909976970747585218219978181096959711`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "5.45257466511506434577284687700359017224390333229867834733445312058869670\
649068532608433926376312118974499227686315360287886579575159252587175722285343\
9377230012348777395191076762687697282719`180.*^16", " ", 
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.00238497085100711340061823969044679817340226769610003290768693585768519\
827962059893935883451295424436521834946995320597691839928212824051181503057208\
2128318193133255035379078577931603323648809677568653302`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "6.63500334709463844445998146797871297872053134677899876681579814991903383\
600580997707075263653925842384075501758674128047934732731807920401898857406747\
21321456071558832271407885425067165385636`180.*^17", " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.28769446958401374064223555497123224076818777471945709222091978674353677\
881232816727869259345539421476243759684189782194197358854087228954054778072926\
24068329900402090702667648519691692086072066240445659927`180.*^13", " ", "nl",
      " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "8.22088688290312891222177501237632669124562476474398593531822797616502343\
223602037374322489267784951745649407048131696385249354217271083635626846472246\
041132323843627839201855627805394613202525`180.*^18", " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "5.50092155359838036326581889599907071341253337295823522307014860101430903\
185269186394890336818698082751505475430098650092781318191925704113110293683696\
48604791098977718639695185131178286358596566226901990775`180.*^13", " ", "nl",
      " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.03485832067525335230484130011426492242216487495589616592573546417037074\
132710379049759562179736942690853480074761957517299991046121351543032979108273\
01988126165828385837518240282567286663654331`180.*^20", " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.34163349439066463451792199977493021374210323192480052569552533272028844\
153438944804077870232899901015130938654035012605607926913728201939178656453233\
652813630824417983536447070270516807139095798145523149541`180.*^14", " ", 
     "nl", " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["17600", "729"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["1072", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["344128", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["4096", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["1856", "243"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"209832704", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "54675"], "+", 
    RowBox[{
     FractionBox["10240", "81"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["47360", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"29283802624", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2679075"], "+", 
    RowBox[{
     FractionBox["65536", "81"], " ", "nl", " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["314816", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["12352", "729"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["130304", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"4537216", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "3645"], "+", 
    RowBox[{
     FractionBox["1371712", "945"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["29696", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["37888", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["124928", "729"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"4432", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "243"], "-", 
    RowBox[{
     FractionBox["896", "729"], " ", "nl", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["272", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["10712", "81"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["128", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1456", "81"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["509684", "405"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["73472", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["4480", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"136892564", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "14175"], "+", 
    RowBox[{
     FractionBox["202112", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["204800", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "52773.6065540960079225948979226552975926190578608459505645196439618540410\
353235291173007824303174856519785303290708190085573358173777028698550341984154\
88196789085960297422064868670814986810823463181`180.", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4866.80932784636488340192043895747599451303155006858710562414266117969821\
673525377229080932784636488340192043895747599451303155006858710562414266117969\
8216735253772290809270338131623987148296378859`180.", " ", "nl", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "339624.122273936787162059520280579078191987372744089864839207207756255406\
998562016469140241476108736930597103234938828554734772880441582616760636796183\
613908991792255912074798956724138883103994281128`180.", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "25495.4578875171467764060356652949245541838134430727023319615912208504801\
097393689986282578875171467764060356652949245541838134430727023319615912208504\
80109739368998628257505075440082069942146054771`180.", " ", "nl", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.01191945161463818554254747525752831850799471383017688519763916989817408\
197345934876165549130964423205481522019938506535401025190096755549855415359374\
4926462532448325353336070157785001663738421458494`180.*^6", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "126011.136351165980795610425240054869684499314128943758573388203017832647\
462277091906721536351165980795610425240054869684499314128943758573388203017832\
647462277091906721533968221090948255665427648181`180.", " ", "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.16357739939041999282871998122148525037397764780303085314904746603768305\
550223249522808502132262674602629946237445856881912620283211820479547565969101\
49597425120403484181592847277277463577975717462384`180.*^7", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "600359.064707035077405447775818146188516558886929257299627669998040368410\
738781109151479521849892220262590632961003331373701744072114442484812855183225\
553595923966294336650574127217522750882543642891`180.", " ", "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "6.82375936297493200638339271598609661313426920318289790889858262206976013\
218472546658065860716346755618005966797735240933322531640236588518448962691160\
27585859597608183531478816699678247630234257742496`180.*^7", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.78823092800313541054281795022535763276504017244757985498726239466980207\
720948461689202429943170683911424652165392906133646874387615128355869096609837\
3505780913188320595647352425316079910123749413115`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "4.20172878980071865405227531040123310862931776417640329898505325507936593\
761210077144355937264587882957576203156484742324816387018798987737412014869559\
441056350215418014690514440014993938508282757158528`180.*^8", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.27072856936965183878764125677705924619504866418446665360245607159187406\
100986347899928146841727088640668887582467829381409628323208570122150369063949\
31086289110980469004714115650426556314404046045467`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.80817018760066213948394109299410866507323337320527036574915188121390388\
108943389707705470371231551413229649918792563218199695412293115334236765087560\
5074876367141941699698081659736106312401876979670192`180.*^9", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "5.70763256575347834607093866353125612384871644130903390162649421908681167\
940427199686458945718204977464236723495982755242014501273760533019792279051538\
31079757005682931606449982609276434231514010291607`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.08783408647881234380567325609972451882082369932959676675435536512621658\
082978704829180553124955444997386843593348905802318326677720316378011397912410\
90854277261835040952652639650189541127897627769967606`180.*^10", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.53411573133009103379473749844120214490584860955231325601695972066342436\
712807083177453547823918194288564658935029305399675770046140416510786881157251\
527621897992268362626014290399487953933082908726396`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.73957316661626872507320096822100601675392321067719889672024254814211932\
727938279696270052723596846826822430940400710147590357046047893597106706486880\
296141535895235561859808290078020697630590804664586744`180.*^11", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.11452656049767516434183100849767516434183100849767516434183100849767516\
434183100849767516434183100849767516434183100849767516434183100849767516434183\
1008497675164341830942490786432233476996941725979079`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.60715634845863231343349720113523678758818839160080419906133535748649108\
842707783274785020397746534719798968241936630454173259971965204415671701016191\
5230869185181929177208991446560467920770332158406179225`180.*^12", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.86337316175323167915760508353100945693538286130878723471316063908656501\
249093841686434279026871619464212056804649397241989834582427175019767612360204\
9527975453901379826968374569618174815684885426938148`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.61372930156358105566618445288676527787426727118793217961695682503137443\
176038614789710659036096307883668479132945741373551348810985876837264931163792\
77334275196135777382176687428368804183474184109196985503`180.*^13", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.10812268522482401000919519438037956556475074993593512112030630549149067\
667586186104704623223141741660260178778697297215815734334252852771371289889808\
40832692684544536394686454512298243014311910353596609`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.72585302455897780469807863931288046282855583651380166579064859777365353\
727781098770542019938726065822420431628406363245336731669127705961885071866377\
133780995953300723434606638470221313992787911614123942156`180.*^14", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "9.08612563286744662744662744662744662744662744662744662744662744662744662\
744662744662744662744662744662744662744662744662744662744662744662744662744662\
74466274466274466265980995510902317235857766025712088`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.93505314174388492400062812192954451239083584603698789480031244818831423\
713644211280220213282736744830609188732588056890338870507314393026377659425994\
2781877108906172957097462063337065202275442943555291689938`180.*^15", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.89687262989545675175304804934434564064193693823323452953082582712212341\
841971471601101230730860360489990119619749249378879008508638138267767897397527\
027156656786286415874168636267685583493191161586101552`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.24919231063827823633563451568221510859538827728651132998277007495481065\
787014458793236822861518358218803028032707248164193752068474585746462289211338\
0256901540555903503469722793867067432717`180.*^16", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.66408725239106489327665798254033548151195210018739430504136386489327665\
798254033548151195210018739430504136386489327665798254033548151195210018739430\
5041363864893276657777749098454683720747840488863665993`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.68937106722908408523161159284287323290682180809235656134661098555961509\
830475200618301615649273300662272248134380816862636960371933216724376580750807\
98801819975119501081141107351431720298227`180.*^17", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "7.07911111230584929179322788618358698242503616505068937893919738509426236\
368865272278489417196751982518140833318756339816615778852525402997443665562765\
0544135656699200634300300138143855340379407486488943467`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "3.29019799943859466670486436761106299906610905196298693209979745007026466\
946194188140042860708208994239417985998377873384976918395428632948636653847593\
585371424785399893141634506326903273719362`180.*^18", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.00128782605168199503792211050552983817517701246631415190066720854474552\
444968681638788277935164760070160826954772603207415728915556916932905924993988\
28948192553283712549656414384191172369923644098218295813`180.*^13", " ", "nl",
      " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "4.10252971520058313230825018420917776790843998129216884080966519017721721\
506157896197158971705469759597901182742634507268957312471909506374907296817899\
7954849982320799610416213961433600480192862`180.*^19", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.26857855213296887326306460197833511291448072398269241138942625775175559\
221731296799140700833931732528988195387308638847070984058332603988683184494062\
451483236561400380511405873464818252778710240344305377913`180.*^14", " ", 
     "nl", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1408", "243"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["12160", "81"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"1758464", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "3645"], "-", 
    FractionBox[
     RowBox[{"8623936", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "8505"], "-", 
    RowBox[{
     FractionBox["512", "81"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["32512", "243"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["33920", "81"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"3008", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "729"], "-", 
    RowBox[{
     FractionBox["256", "729"], " ", "nl", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["15392", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["512", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["213664", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["16384", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    FractionBox[
     RowBox[{"3030848", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "1215"], "+", 
    RowBox[{
     FractionBox["90112", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "21319.1613425325843062546470100802083905953873920492925076844691990065958\
635035033902043994725397973134389009773800278009525842883051500473109478945361\
67284659316542710849938067906806280609405700633`180.", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "629.289437585733882030178326474622770919067215363511659807956104252400548\
696844993141289437585733882030178326474622770919067215363511659807956104252400\
548696844993141289432418385600786009573147373`180.", " ", "nl", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "127479.360445327994060121638318638629329796018279345409896225478689463466\
872271125565081753289975886329477302635983683148994879616053610712617073783706\
872366684820694300031309385301568591885515168966`180.", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "3056.54869684499314128943758573388203017832647462277091906721536351165980\
795610425240054869684499314128943758573388203017832647462277091906721536351165\
9807956104252400548654666911394193989404329608`180.", " ", "nl", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "704546.451816172785747137665391574492871722668719442694823376471801326264\
247387986706846984825174357714078606120347012538924648111605558033490937556040\
063702714303910208128510692983876438860201540867`180.", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "14383.7585733882030178326474622770919067215363511659807956104252400548696\
844993141289437585733882030178326474622770919067215363511659807956104252400548\
69684499314128943758263001921495555508394463864`180.", " ", "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "3.72951484099522554487872749860314005306293133854548402175240202782836161\
423575866293001278770308441209910872242135795843763212420540886468373195305178\
3720447146346656771390153476843266144425499886359`180.*^6", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "66165.2894375857338820301783264746227709190672153635116598079561042524005\
486968449931412894375857338820301783264746227709190672153635116598079561042524\
00548696844993141287325148056176752698255612716`180.", " ", "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.92610800917797318579870969530297446711823972734395816867105544443348592\
668356756238335781806433038834836926910738273228874289267139129407313929342048\
19121845457521139694737720203743815962349220318442`180.*^7", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "299182.178326474622770919067215363511659807956104252400548696844993141289\
437585733882030178326474622770919067215363511659807956104252400548696844993141\
28943758573388203016479788078744698990700464284`180.", " ", "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "9.83866407860290834478096652010615058288268968137421835123999494843045025\
298098510548134478586219450122588829667202545948210178997845800135369786035271\
68867766622854631155348243214937719417021583441926`180.*^7", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.33481279561042524005486968449931412894375857338820301783264746227709190\
672153635116598079561042524005486968449931412894375857338820301783264746227709\
1906721536351165980713077936817291790511442387554`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "5.03254997605367051145156774760060577187467587356674527706934222429747364\
941543148512743079701143018318829404267890508431707867214215265926247910006743\
094329962290260000120564750589781581678023123551806`180.*^8", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "5.89158751165980795610425240054869684499314128943758573388203017832647462\
277091906721536351165980795610425240054869684499314128943758573388203017832647\
4622770919067215363027729023308837983105750749265`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "2.61015037918282993625796599015424228400801048384807140961104685845286991\
997446829723989662528963124284039232665358043900197548065032045302642370409821\
7101770410030677319241120513150283991864130404048263`180.*^9", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.57756953635116598079561042524005486968449931412894375857338820301783264\
746227709190672153635116598079561042524005486968449931412894375857338820301783\
26474622770919067212617878742696904515894033058099`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.39035554105348106567876724395624007777169928876178433674930584591810665\
792354665996790612390828105087590970993785803392207442990250960396139727600207\
85539562910615470760811006288123477341497828840303855`180.*^10", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.11940162721536351165980795610425240054869684499314128943758573388203017\
832647462277091906721536351165980795610425240054869684499314128943758573388203\
017832647462277091891570474861451792247404610418463`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "7.69760077276180801951484917117049200970167387249235605221641487233072612\
639268988479932064115846575403074311232954113123066814328325152892952515950776\
35002395511179315353493310927294534264302466507855591`180.*^10", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "4.83110175956104252400548696844993141289437585733882030178326474622770919\
067215363511659807956104252400548696844993141289437585733882030178326474622770\
919067215363511659726308744153937170871215085348129`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "4.46901701049988768381675253508237052926483757013182581484835635135391627\
780042012686289707957962646281843162716658722786276250053030947506867771099925\
045552356103349283106439782475737119680133983266190513`180.*^11", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.07383880410425240054869684499314128943758573388203017832647462277091906\
721536351165980795610425240054869684499314128943758573388203017832647462277091\
9067215363511659807525039958166854590453739215504381`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "2.73074072598365472329620571266996725583952895823329327547323249632573290\
512522422913593062389050470497841234262244567692072201757083104267178651948706\
0841761036070924081494596187869888575927855104570346227`180.*^12", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "8.86094761753635116598079561042524005486968449931412894375857338820301783\
264746227709190672153635116598079561042524005486968449931412894375857338820301\
7832647462277091904486013737114392739218951334386823`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.75220170384180373441134409198385896123332730975426982257074873996041552\
142252560373552891057036295825944318881297123551100696340111891079876494692561\
87002571220963107852576122440376266562198727619993453627`180.*^13", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "3.77061600746227709190672153635116598079561042524005486968449931412894375\
857338820301783264746227709190672153635116598079561042524005486968449931412894\
37585733882030178315061977719228125239337669039608222`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.17272545777034162758666295108732221104496511245519441026137267085366312\
410501120304702120577758144250422191403077687077393173174582646895627918385715\
078368942009959523498926928794638047121396793891385230929`180.*^14", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.59874118716400548696844993141289437585733882030178326474622770919067215\
363511659807956104252400548696844993141289437585733882030178326474622770919067\
215363511659807956046795903351675626998959365091694243`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "8.11597681024048508758687276126985333132953227051732646424120869350445337\
714102589811359883511453358713015842996535223259213449462765549827069666143260\
001285294749361070793075414765884066940855020415130987317`180.*^14", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "6.75694388537240054869684499314128943758573388203017832647462277091906721\
536351165980795610425240054869684499314128943758573388203017832647462277091906\
72153635116598079532473943143464177957629634590059118`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "5.75915177857715431933191645135610909029501259045119490263803404680978170\
844175281388033814338189324502849516367975741883761486578120337148144493269413\
2860228207839806280474358639148942224174013748910264377402`180.*^15", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.84756920883551165980795610425240054869684499314128943758573388203017832\
647462277091906721536351165980795610425240054869684499314128943758573388203017\
8326474622770919065810653166103820579364947728069239019`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "4.16131299763897000376854964561375304414584100314457773955325308762725003\
612871345412315236995555742721896552735560208208565371856965437447684715465360\
9909121272194188146230609273497164372983`180.*^16", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.19694434540882524005486968449931412894375857338820301783264746227709190\
672153635116598079561042524005486968449931412894375857338820301783264746227709\
19067215363511659801118479024196332215606683285935497622`180.*^13", " ", "nl",
      " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["512", "729"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["4096", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["128512", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["616960", "729"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    FractionBox[
     RowBox[{"176", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "4"]}], "729"], "+", 
    RowBox[{
     FractionBox["1888", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
     FractionBox["34592", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
     FractionBox["113536", "243"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "3532.11522633744855967078189300411522633744855967078189300411522633744855\
967078189300411522633744855967078189300411522633744855967078189300411522633744\
8559670781893004114747534957250460465719556856`180.", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "19635.2757201646090534979423868312757201646090534979423868312757201646090\
534979423868312757201646090534979423868312757201646090534979423868312757201646\
09053497942386831271618339635708597258684966145`180.", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "101981.906721536351165980795610425240054869684499314128943758573388203017\
832647462277091906721536351165980795610425240054869684499314128943758573388203\
017832647462277091875595576649522477930007278172`180.", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "507488.460905349794238683127572016460905349794238683127572016460905349794\
238683127572016460905349794238683127572016460905349794238683127572016460905349\
794238683127572016243851406732123175967760410185`180.", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "2.45111657750342935528120713305898491083676268861454046639231824417009602\
194787379972565157750342935528120713305898491083676268861454046639231824417009\
6021947873799725650155033939614252750377920604721`180.*^6", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.15769969061856995884773662551440329218106995884773662551440329218106995\
884773662551440329218106995884773662551440329218106995884773662551440329218106\
99588477366255144024031614110196671833807175078486`180.*^7", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "5.37326795649112654320987654320987654320987654320987654320987654320987654\
320987654320987654320987654320987654320987654320987654320987654320987654320987\
65432098765432098711906963704865428240877586509272`180.*^7", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "2.45903394007490997942386831275720164609053497942386831275720164609053497\
942386831275720164609053497942386831275720164609053497942386831275720164609053\
497942386831275719851889714021953782709198898719012`180.*^8", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.11236630272719746656378600823045267489711934156378600823045267489711934\
156378600823045267489711934156378600823045267489711934156378600823045267489711\
9341563786008230450892054239778601592839498540944659`180.*^9", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "4.98308746589473118409207818930041152263374485596707818930041152263374485\
596707818930041152263374485596707818930041152263374485596707818930041152263374\
4855967078189300401559231482767765483434686476647824`180.*^9", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "2.21382921286719830045974794238683127572016460905349794238683127572016460\
905349794238683127572016460905349794238683127572016460905349794238683127572016\
46090534979423868257948533613330462926370571173626724`180.*^10", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "9.76520207779256308808084705075445816186556927297668038408779149519890260\
631001371742112482853223593964334705075445816186556927297668038408779149519890\
26063100137174210950147614629530985782562315542261189`180.*^10", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "4.28065174096624679942189911265432098765432098765432098765432098765432098\
765432098765432098765432098765432098765432098765432098765432098765432098765432\
0987654320987654304854408244965278519403778715906028`180.*^11", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.86619585435364854143970787770463605967078189300411522633744855967078189\
300411522633744855967078189300411522633744855967078189300411522633744855967078\
1893004115226337439794581127126819622185320659587940323`180.*^12", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "8.09644202678646941885683271620008680555555555555555555555555555555555555\
555555555555555555555555555555555555555555555555555555555555555555555555555555\
5555555555555555507032465173082665547708548922691538503`180.*^12", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "3.49742125285849348559610147044491865997942386831275720164609053497942386\
831275720164609053497942386831275720164609053497942386831275720164609053497942\
38683127572016460625310306739395018113088565332622233539`180.*^13", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.50491028364211512849489071078097705814900548696844993141289437585733882\
030178326474622770919067215363511659807956104252400548696844993141289437585733\
882030178326474621034546491897442134132355145021448385219`180.*^14", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
     FractionBox["4544", "243"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["81512", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["48016", "243"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["38624", "27"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990143625220419*^9, 3.990143645031538*^9}, {
   3.990143698871196*^9, 3.990143706644967*^9}, {3.990143768901937*^9, 
   3.9901437828899918`*^9}, 
   3.990145092471559*^9},ExpressionUUID->"69ce5dd3-5576-40d4-981f-\
a029a77753d1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["f", "2", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d0ee2cd7-cc7a-4975-9637-162c004c8e47"],
 "(r)"
}], "Subsection",
 CellChangeTimes->{
  3.990143339906053*^9, {3.9901435740448427`*^9, 3.990143615183794*^9}, {
   3.9901436651216908`*^9, 3.990143665121722*^9}, {3.990143735193988*^9, 
   3.990143735194018*^9}, {3.990143795378069*^9, 
   3.9901437971979237`*^9}},ExpressionUUID->"3f5fc8eb-24ce-43fc-af8f-\
592d4729c632"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f12", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
    "-", "19.73471070268122158740981288793358075308658831559226239493094732139\
705939951966372746165558691946866481310925734462222425716637410345559484191147\
6854597872084880605492022523824343947107655724753`180."}], "+", 
    RowBox[{
    "1.43278212536285896598377214232901467063662657553084326796601150609683701\
826162988955319708607827968327604550368060242418644959564192050526312996926958\
8315124871823209002990534463715615379314636`180.", " ", "nl"}], "+", 
    RowBox[{
    "134.812578508582661133197565407104777752243320856113558674561551264875481\
670749415690004512837482453195205828056334137438076301259758344766694594310181\
734478941446218289614016344560810209963365957`180.", " ", "r"}], "+", 
    RowBox[{
    "0.92315061808996908848581274322332449446575215017475072569378286559465383\
780733578076631154537345531958332277581482019985343751283700023607043968909679\
7977176901926987129668469698906839487699628`180.", " ", "nl", " ", "r"}], "-", 
    RowBox[{
    "140.317332456170278444168773597840731133876792931192407206844199444750505\
743066476651731372288156392964791226846917250619613063792538439792413476214536\
019137018475436389298918305845529335488782382`180.", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{
    "3.51759741908153402205217647356488504469131739871602057575875217686074508\
726244989968190885571981810984866413249444402458330411439217325127773608306024\
5891203183950742977558617134501753655946785`180.", " ", "nl", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{
    "664.297507543605947759403358099600845095687446931272113833562228849200733\
745711356490845438630980950017633660591156426610787224816378003549738972677810\
22650928609676881251256772036383262932226469`180.", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{
    "17.2200477238094283784659172855621809116665336949007428588384134208969862\
862831277697484583403505711848001368409911152352698832478464276297667903532804\
09323882489417183691254658610405067950667312`180.", " ", "nl", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{
    "6395.28003945845830807435645853777283582347599711072712750111659690469442\
838697358130646659859685888575489608364993649694907302218697040799747963893619\
9807948365340168383442594313061080094038899019`180.", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{
    "52.0048859225786439715224141415658967521600635160973532500113306765025087\
017628547564794912425606117132784113967510097416385194715076759961444798587403\
73433428586608721539682831003549757243157824`180.", " ", "nl", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{
    "16725.2121196111099532103724081997610190096663626072714620797171283234128\
147826929365401447877636701220092028751585191810966875037541296768190102307625\
07509735358709174611986574670771495376562871999`180.", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{
    "8.91493575438837358980119009633994919002846212957041991222694763767042031\
439407402986240867526768004812339179889629058724417188241064393762084831525799\
8712274029577138616880762837956145278342656`180.", " ", "nl", " ", 
     SuperscriptBox["r", "5"]}], "+", 
    RowBox[{
    "232191.462879109199864134415643418173481921956054655048446733096311265155\
304496375488623293084239182871589059889066649770823252614841234014415135205311\
996550587726657308961090559190439759123921069617`180.", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{
    "230.497631790709596740808275009792407953341909052577901605810140741648669\
494802465234913883880019795747457447255674304154912693524911537223028395882440\
178914197012646672596045067276731538945039627`180.", " ", "nl", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{
    "450824.886921142365348920709570690506430788317235487421793721492253521275\
219302442212958529148178565083485770472954256543920184533680910883841778476686\
013607386439965925822086379995642572702549099672`180.", " ", 
     SuperscriptBox["r", "7"]}], "-", 
    RowBox[{
    "64.6306970141824813518062903844475575059674574073550190475303347357248510\
408374678176609151574651818015350034032284795113850292025780083344422850823767\
0891392141860201441066208695828445838090529`180.", " ", "nl", " ", 
     SuperscriptBox["r", "7"]}], "+", 
    RowBox[{
    "4.48666191164811058319191955512787389677779537883200651643887087886611870\
501325515573008376017514288036504969457170539388104721689372197804523008813839\
4910054933396348282772606402986365998609628874854`180.*^6", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{
    "1294.41423021285527338473241985704905140693093925123296038032596119676846\
018581301442201013051713031962846074778906739924954687003924613192496143614702\
2169843565371555595367142927913760647105049126`180.", " ", "nl", " ", 
     SuperscriptBox["r", "8"]}], "-", 
    RowBox[{
    "8.88741991042487775275746574970151167709547843976339979629814843479444374\
712626974938574838287249192867463587267147763111668729438912294273411907996336\
3712471414296043389442582369028023547209146194606`180.*^6", " ", 
     SuperscriptBox["r", "9"]}], "-", 
    RowBox[{
    "277.304498886702886852831109633759394292918555352280126171254974366999170\
431726265712039053158167725603114537235671502567833468842670089183696773395199\
513633765111413801381991360421114415872488578`180.", " ", "nl", " ", 
     SuperscriptBox["r", "9"]}], "+", 
    RowBox[{
    "7.72943440306545765271055492963546466390369482645824508388122427582054798\
536276475324124875227309343652659655657178572419162215684843781586722887603739\
58410047990097343710938311677513959875386648141507`180.*^7", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{
    "6706.72405931154149675744125631256542122748075604300316951989006084611917\
783546463101518834398957993748272254879071481318590566782046859233196675176317\
1142038872886213837929361514726155494765511476`180.", " ", "nl", " ", 
     SuperscriptBox["r", "10"]}], "-", 
    RowBox[{
    "1.52842124962112394570884000925486740049744703691492104848184518557921574\
424336772315730041481755225221269115982918153724876882887876875759763063124971\
930148987547695678306290230494673473218346406535261`180.*^8", " ", 
     SuperscriptBox["r", "11"]}], "-", 
    RowBox[{
    "1132.16747048565847170767509606504846888289557162647106294129475166917802\
108901642319338917017196510195854561344264772506650092942751393678622006721409\
6934945316251578309680031335576179999804678891`180.", " ", "nl", " ", 
     SuperscriptBox["r", "11"]}], "+", 
    RowBox[{
    "1.18513869125971114385962690174032173200060402217574974794232875777364239\
346609865328061307305554864384215442523001683440980712901801660854692252594890\
0313183298667207640335121170095745271107031269506553`180.*^9", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{
    "33203.0988688264559649435738659949634537966750794422123388439360212952063\
138069666263654901370140339665781227323681566032119593671021593900593418002313\
73505824272149768411433650571624475640730211903`180.", " ", "nl", " ", 
     SuperscriptBox["r", "12"]}], "-", 
    RowBox[{
    "2.40254420307529466851973444780007879878108015711212937369236661448016400\
097457374695604713061994143948835646381631577856335403069704497489008882393641\
8366415873043393973253869271149082612604592400506216`180.*^9", " ", 
     SuperscriptBox["r", "13"]}], "-", 
    RowBox[{
    "4566.17327412290475910819974469590783816233745564755846959158998976620747\
460583273023280456273380186122883432664505093154804751230455770424214028685186\
8531207987201037222701479347823514689056676675`180.", " ", "nl", " ", 
     SuperscriptBox["r", "13"]}], "+", 
    RowBox[{
    "1.71453896755649992981143519368634698048125426097711393045694212398049685\
018661468747403838100426695160143916481170087137661551046176732183172733196023\
22966939502995291949355925991398653685116591863615696`180.*^10", " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{
    "159302.761156315277364394256048249345314081772133727870400578229648017343\
313437670024829487705700558005011555762599802907247559006797230741667036866629\
455538682000295027994664758416423818381002006949`180.", " ", "nl", " ", 
     SuperscriptBox["r", "14"]}], "-", 
    RowBox[{
    "3.56777610794875175020900658350525581622593317613301615637991853457111291\
103784784059424725031536974109050871120922771791376346218833177069218370343716\
76072440305645595765872781153537592988083696854275746`180.*^10", " ", 
     SuperscriptBox["r", "15"]}], "-", 
    RowBox[{
    "18337.1642592904671446466533660866290141500881840706983442244293945583889\
691852229183562083456560748373289928739387657118500581657863816676227143924543\
23629548103764398987209439247130529563476116504`180.", " ", "nl", " ", 
     SuperscriptBox["r", "15"]}], "+", 
    RowBox[{
    "2.34765321376925458955591409250099772252634292488924117335406382531133717\
667996023645658575375635675221115489875026739629097696312213391982931622249806\
329512022681288384091978906364252709499725911692746621`180.*^11", " ", 
     SuperscriptBox["r", "16"]}], "+", 
    RowBox[{
    "746708.307067148253028047391387077138833524716915085334261190001723297926\
921207237694223704432629648771475328981236673250604080390602377886714778837380\
849231207774919706006203441550091968977685364194`180.", " ", "nl", " ", 
     SuperscriptBox["r", "16"]}], "-", 
    RowBox[{
    "5.08710853748688028812599636363205325373792219131174305372658674797934010\
769698908200420843755472646514295703977304335078955181622881095494646045070705\
998145674267048636061231659333138340651287900987522973`180.*^11", " ", 
     SuperscriptBox["r", "17"]}], "-", 
    RowBox[{
    "73505.3092890974697252530532702684602032013275381463484163558830379393051\
238898576105603670463917839242982392100425322394358123621661166753299412422557\
6201496992029893757798756145035475271995451645`180.", " ", "nl", " ", 
     SuperscriptBox["r", "17"]}], "+", 
    RowBox[{
    "3.08145056684865696555148631480327208353728045903259545406238211726897036\
856005265189679003849815420274310519010192726565648684703711814101419486580742\
8188901909287662524189419011157394050753108892147981954`180.*^12", " ", 
     SuperscriptBox["r", "18"]}], "+", 
    RowBox[{
    "3.43747795106224951481044034454486527980482796170387642856925112123277469\
303298610106762042766946612218133291965329160028670849022990631572289716196195\
5287784205888105013576849153920694137613123806761`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "18"]}], "-", 
    RowBox[{
    "7.04880446712509736673525750574845089472860833969114841670924272008056526\
325488405872225696588722881408455270084639571582471320303485841922955890807340\
8022059756967887587739300194922514298836852146231181502`180.*^12", " ", 
     SuperscriptBox["r", "19"]}], "-", 
    RowBox[{
    "294388.728287051198622623306892531635542414726726340605204139086811062966\
063163227957013461204284785970697281227367483313214151248031388847800893643181\
945488376447216950847484720375479157387089929167`180.", " ", "nl", " ", 
     SuperscriptBox["r", "19"]}], "+", 
    RowBox[{
    "3.87779177291846397594234794873541216737584493192584787087838593447231545\
501761148723044789120684585368231029050979624357690380143389483847846551751346\
8331807430023442119915106197460239296221820498517898734`180.*^13", " ", 
     SuperscriptBox["r", "20"]}], "+", 
    RowBox[{
    "1.55981058668551462352662700795451278606518353946654451593132903960681985\
854625637466001893666670393024510401980198154888851594004377784699960727222778\
06187989476647584451153316686947923163412964630715`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "20"]}], "-", 
    RowBox[{
    "9.57096725141146926072107305143381171935591540553544461517315875074251601\
242663618561126496229209230614695966963941970817858588895861612085906791267318\
57997432976004209194790691087431006762007738192710719929`180.*^13", " ", 
     SuperscriptBox["r", "21"]}], "-", 
    RowBox[{
    "1.17847288352411089506984106881248909439033028033222419193259753279791789\
506205594305821687497922044820764031169163950417198705611988000974154815774437\
0766441395772692394649462499175717878705959064937`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "21"]}], "+", 
    RowBox[{
    "4.66884263152851213420867005126547450183407130734515630149423168841945542\
137467757627804021825216816703420493058164090519804141134062304375263301414803\
098360472351313542636574214748491839391953767890556158688`180.*^14", " ", 
     SuperscriptBox["r", "22"]}], "+", 
    RowBox[{
    "6.99509744780715416168710132752245429858560606493074415330441887287898425\
345238120083031189627965666039760117030701841011886297961151664090755027779044\
46211910854957144262898154822534572075186906742957`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "22"]}], "-", 
    RowBox[{
    "1.28226811396870360678764567874926913540439069459667181262417291318369379\
948342039803788703609702426201804953346976942361246457106728917851252356184997\
6574900625066600818510736847011875569310362349274299583025`180.*^15", " ", 
     SuperscriptBox["r", "23"]}], "-", 
    RowBox[{
    "4.71630146220165508622283979820848420461241024857434978850897594201997900\
127505791964184370575216630575594351209367701660995283724093491385439445091873\
848667783231257988430415432547804433361137053939`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "23"]}], "+", 
    RowBox[{
    "5.32005623858430506248500735895723982089712997084996064169024830554039465\
229110718841755716274385895444029442772981635875431199442693560194769435841349\
7489795288557585988444266413167854210821973194792094712258`180.*^15", " ", 
     SuperscriptBox["r", "24"]}], "+", 
    RowBox[{
    "3.10645242476300143784545074260581165787268256260424712954585985124397351\
191501257501810507646276092680398564266116937302657519172513490849020880449381\
816739202041771323907490919690806753285669259379942`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "24"]}], "-", 
    RowBox[{
    "1.70518254783630217793891151596194418697309983915257039464014806772737431\
446337032678636615783218062332797373339397789817699291188009587480261324493689\
92379016875960685000502168043351187690792627492345992556339`180.*^16", " ", 
     SuperscriptBox["r", "25"]}], "-", 
    RowBox[{
    "1.88717926828602587347429491590416377452924493593938244785479542433447084\
763022083106978474828600417906759432569915722553237324505729031305221837348889\
7520432603261313095908206402595062152442468117106`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "25"]}], "+", 
    RowBox[{
    "5.59438947759603975013775401148491379808663966552075060876492010711948027\
593110434174601342827732409140521269323785229829815613492059588784148740569479\
7551093876699167419553036219835083961553`180.*^16", " ", 
     SuperscriptBox["r", "26"]}], "+", 
    RowBox[{
    "1.36818527530202279001692883032920056156536942958517868038270560772792651\
561957988670682264821514486605293682531502886456928405568653614320299717908414\
8493130980368246305579297236975007864454645069821346`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "26"]}], "-", 
    RowBox[{
    "2.26337016742930987334050838214015920155572266778217992193487709490177475\
149057402051988039840955840257348923823947579197790632812350091575257277694750\
80710298572163349651882242228359868374843`180.*^17", " ", 
     SuperscriptBox["r", "27"]}], "-", 
    RowBox[{
    "7.55057829345432580304854040835460022961335460259595554594776335899897506\
886932072252262741488089990102841909987803702520007387202781848697163215131443\
75989826246200496261755200464771982971202766523213`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "27"]}], "+", 
    RowBox[{
    "5.08044749943236862246315095250875915575267473778995326459229616926244661\
076461155826301759420605231593724798054135890163690130271574058414568975332004\
15916333017202885820962767871067106989247`180.*^17", " ", 
     SuperscriptBox["r", "28"]}], "+", 
    RowBox[{
    "5.98346435122781328154980350247211752075525957389926161432421226883952536\
835440810715473287430271548500197929061474541286872156893750859822332037439529\
1041898594968783021852802404171799853974981090902379`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "28"]}], "-", 
    RowBox[{
    "3.01488926379186531701357217036459714914698592067904007830978174793043399\
472465579089425385200761745394104188538229223712681653328809027521031958378139\
506021618869630113248703299269655825963906`180.*^18", " ", 
     SuperscriptBox["r", "29"]}], "-", 
    RowBox[{
    "3.02077212601683780492504115247932909626380558037928026116163773549115229\
520572127245390578556579937548505876297186712757172637530321841032923718059175\
463545024814028071971174766165146078519194099952899`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "29"]}], "+", 
    RowBox[{
    "3.08162414057795742265072601736844001057336129374797861498353589945648964\
047245018972859080974143039636602267411665931355788327881168946552311562973448\
282447792872880948803335309623866400204338`180.*^18", " ", 
     SuperscriptBox["r", "30"]}], "+", 
    RowBox[{
    "2.60077258350435589633634076696284295030015873814898822250683893633589325\
146155335251036242224764727141036242879607077812994765694255038072450765546894\
70982027062151617016076108021455922423407880775383599`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "30"]}], "-", 
    RowBox[{
    "4.05110549203802451354572439366625014074592426493967964507931565845338597\
989676227898189917166948573774309893106426039698009703408196072575379468743341\
8662467294410170005137003727286442187856421`180.*^19", " ", 
     SuperscriptBox["r", "31"]}], "-", 
    RowBox[{
    "1.20846976917625473675941914325128307336388994215824043765875197458593217\
795680905787751508416861440239431625331885513155348993158596902520118050883533\
4203712322330142958756977841547590460206988824007957`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "31"]}], "-", 
    RowBox[{
    "1.56851003155909142762981247956062564799198734338097681151870076198426885\
908288487621421566557837488453826574314930136812634965009806736442353218909181\
2558129530747010683069184096795072803462452`180.*^19", " ", 
     SuperscriptBox["r", "32"]}], "+", 
    RowBox[{
    "1.12442422862846284223647146572965814056786689849028839387457478364148609\
291694425984724882435408706257882620039751724999029469381770585901083439290557\
346717889276284290663249369938182824153269035231421062`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "32"]}], "-", 
    RowBox[{
    "5.51751588398859800989714687745471115145147387100531092486680440163742847\
523418309638614811591538067889310754004954229432568033026160848036013902660120\
04420798658256901136554577537451742828258786`180.*^20", " ", 
     SuperscriptBox["r", "33"]}], "-", 
    RowBox[{
    "4.83436779113025516185884320486006902722259989021745541482161446540690652\
523293749564105157871215882164084175098204994794328928728543200836198746862184\
3875203666708798264084665061073806602012694069893378`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "33"]}], "-", 
    RowBox[{
    "1.08059911333705560116476210520980271502349609882397022404827746998157909\
345973005710609648512732807112195423347297935963758965720267928658348340808649\
682588320664623529844582376774863912082471708`180.*^21", " ", 
     SuperscriptBox["r", "34"]}], "+", 
    RowBox[{
    "4.83852277551713440600979700455982075663739968739521369715676908327302591\
624061111541105341629225347101614915756123330136140232510402334430116934267016\
522183988166300871927888381169745387196156269862078603`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "34"]}], "-", 
    RowBox[{
    "7.64773672394477529900052296237984833271606333419328656730914006933550048\
660435400251365792856511158138749718390146948027574670515724329256483788572308\
45691349324818203578185373068858250860953561`180.*^21", " ", 
     SuperscriptBox["r", "35"]}], "-", 
    RowBox[{
    "1.93389820657282401610803887189672132609137446638193563061877217221521702\
679258837860060182495156079138108803587582245563674848453774931843917345331731\
85751749510083786404187479912744538032544033723805784`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "35"]}], "-", 
    RowBox[{
    "2.78263226211308064457711922856724198573484664167379503409934599090793197\
002650879713691356035083870059281905707459484275027190363105275515524989019743\
9016391017411429357973781304646059443167680383`180.*^22", " ", 
     SuperscriptBox["r", "36"]}], "+", 
    RowBox[{
    "2.07338726025097293351090384634772799429353869601599993419636792298471851\
253108640827384581271534600805319863642319898736723010351013638895326485575904\
3754874016206150289873342369117992959705903302043546573`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "36"]}], "-", 
    RowBox[{
    "1.08189219017154231399894600062329640425193727679837797772711978084620605\
595717655311089903122505472040203389664671537979382325679751488061906747711794\
47316592685292561063582275896336573667615361326`180.*^23", " ", 
     SuperscriptBox["r", "37"]}], "-", 
    RowBox[{
    "7.73606729505197611250858690373381259594177400641937395313928663293102119\
462339798228322519806177457134646336640134333599502931593604505831971725160364\
78168159443874925496127496918149233896395113107283789`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "37"]}], "-", 
    RowBox[{
    "5.78825709715670246558901485685359587924754033667251929947842566917900756\
579804562924974158059334179262478750847604586780114715340166525802000964650325\
08569650467664224486413583190341539242520179664`180.*^23", " ", 
     SuperscriptBox["r", "38"]}], "+", 
    RowBox[{
    "8.85170189283357126479640164202822761227322346538805153139497600951472867\
456069048327144609857128867501011180758276590203418955138379874973611061946578\
4562410732443809030009332568886924840229051117793188531`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "38"]}], "-", 
    RowBox[{
    "1.56420918753243920150390961237451108172446307769734153321375176885947596\
417393383714741414745186267104941764364947603703058522126119652272868379036272\
943552016509593034778436089810755813991531912066`180.*^24", " ", 
     SuperscriptBox["r", "39"]}], "-", 
    RowBox[{
    "3.09457799230929976454508229566689029608708963694802905650521134865173344\
477926209664282128312449377768267497855658186217164247134135907006994123991620\
87769172287117941230547315876535327779136296607161869`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "39"]}], "-", 
    RowBox[{
    "1.09585515825000727035865613113010521417482399305105310316814952129367226\
836603601167314390382765642157387111366136758192749571489570480695900406019537\
1014348809622191558389104771861210427478549774875`180.*^25", " ", 
     SuperscriptBox["r", "40"]}], "+", 
    RowBox[{
    "3.76631183777934481495434639645819151308684946956841176714961419449362807\
126647786121864109214705839861382201313043566142782833043686958862826262789959\
44624734359418388416961962980225018936368521975373485677`180.*^13", " ", "nl",
      " ", 
     SuperscriptBox["r", "40"]}], "-", 
    FractionBox[
     RowBox[{"2660", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "243"], "+", 
    RowBox[{
     FractionBox["752", "729"], " ", "nl", " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"221", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1458"], "+", 
    RowBox[{
     FractionBox["4", "243"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["232", "81"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["16", "81"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"1512383", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "6561"], "-", 
    RowBox[{
     FractionBox["5248", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"108829", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "8748"], "+", 
    RowBox[{
     FractionBox["784", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"40123", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "3"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1458"], "+", 
    RowBox[{
     FractionBox["128", "243"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"160923137", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "145800"], "-", 
    RowBox[{
     FractionBox["12352", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"8178343", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "69984"], "-", 
    RowBox[{
     FractionBox["64", "243"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"15759641", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "5"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "9720"], "-", 
    RowBox[{
     FractionBox["640", "243"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"760086473", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "59535"], "+", 
    FractionBox[
     RowBox[{"13049776", " ", "nl", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "54675"], "-", 
    FractionBox[
     RowBox[{"2152723", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2160"], "-", 
    RowBox[{
     FractionBox["4352", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "481107.888910515010904174780147751043721760921495498297761069907594299285\
650932092921140068009892959890746307423896681259719011383044908405138855903084\
750044824874830568005843773321467631648311551128`180.", " ", 
     SuperscriptBox["r", "7"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "103.976079287196535243688464854662332948160783878750716064272322646598003\
067461586099113332977446476187117310038113165633082704572808217776225033667718\
691794288623142518060565347191919497862784774`180.", " ", "nl", " ", 
     SuperscriptBox["r", "7"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.14762987906860164591700522643309386742647741852745836086955827266684619\
685568368041781222255607554010466854457188464758710242492149125282758675851409\
390817206055241370477683191559612503205092367348`180.*^6", " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2631.84717437725511453969030463844978922413292461288921496707549743123868\
844207922658302161759497677404592925501433758114252359305066842827543466551753\
3522614425768843468765632099414539313597663497`180.", " ", "nl", " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "8.61038892605522146332991338570834622123318939468041922573378277051405469\
493478643220998034678713380381052532144677157201919130629707217229377638827972\
9397500093582738138409156899102099794376699700314`180.*^6", " ", 
     SuperscriptBox["r", "9"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "415.904317148786140974753859418649331792643135515002864257089290586392012\
269846344396453331909785904748469240152452662532330818291232871104900134670874\
767177154492570072241684131002325213867012116`180.", " ", "nl", " ", 
     SuperscriptBox["r", "9"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.97036566417549828316856595815982663003331638220976688848546549382631471\
950406779075229990527833244071064182809249445945387284704077328295406982544007\
40076870841974107693906427009591700145168518111258`180.*^7", " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "13804.9766593981429467025369873092219274375511857806316920953021259034644\
525992611097499802093326951752705911179217808928499787666373529635275415180963\
97402238875200514288322561984078601628894626567`180.", " ", "nl", " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.38203429647234776391919787236623299878641380541950576599072158513032233\
960430184399465281139545859103868924079452083655324062727320701006712504338256\
720011334727867846273475610041149157291194937820311`180.*^8", " ", 
     SuperscriptBox["r", "11"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1663.61726859514456389901543767459732717057254206001145702835716234556804\
907938537758581332763914361899387696060981065012932327316493148441960053868349\
9068708617970280288964870404251857213742817584`180.", " ", "nl", " ", 
     SuperscriptBox["r", "11"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.79302379365235387730158878276138480442936391383188395346602513638201274\
705466652921386330202681622257758492258700905626370397755124074834666081540719\
145501918469242305722561060123032470817798221938401`180.*^8", " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "68954.2640378521895058270128286108657387684779772492275372967926690274627\
039665015049901139012187897544964295887535716938583354447451161816812754014991\
5435800617085517121194901114659681596471049778`180.", " ", "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.07997360362212746460366864665928749494269801241045754252928888520053096\
075527943863842775513484119493876782920181159767652990921887615519619974855933\
255422446896032640551460899479345541607740069481374`180.*^9", " ", 
     SuperscriptBox["r", "13"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "6654.46907438057825559606175069838930868229016824004582811342864938227219\
631754151034325331055657447597550784243924260051729309265972593767840215473399\
6274834471881121155838459781494768288648897858`180.", " ", "nl", " ", 
     SuperscriptBox["r", "13"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.59081508040467486418582012658198429103810647284298094622101743590017697\
071795600912217876182353301782857220454804120008809346647993706277657851814350\
1445753716471218056587288814442527009875111201452287`180.*^9", " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "332797.278607579612267885086690542406429055282279245601145595067685115424\
709564441210070739689958853147632015494694060683194916467972621608730445128462\
473615122232935563227218023951813027510952530672`180.", " ", "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.99190569628746091034007239716909412289328000091005916138795965517341295\
954420981144125576510086257437693575184219635441349888577846141834910625863071\
25236835120684777951593087241306905736601521094660047`180.*^10", " ", 
     SuperscriptBox["r", "15"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "26617.8762975223130223842470027935572347291606729601833124537145975290887\
852701660413730132422262979039020313697569704020691723706389037507136086189359\
85099337887524484623072236853231516336019315215`180.", " ", "nl", " ", 
     SuperscriptBox["r", "15"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.95350942841083460594644561562322739875230232128502316974792362273064513\
112661976602137235000286943851522092815132291973828625555419511364187952472035\
5966485829656105024303072844324551650895435125741818`180.*^10", " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.56601849244682305968828117497287064216270472155573111405064933840636221\
685191769733511422566911100658982647520514547484245141457970665235862681978969\
6015212368291919739538065114632620998732234883786`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "4.17153015506402704484445824965518214522830409653506412052944536319195004\
848730036801053787379761011569223034905657082588551419916782221462251658499411\
561248822185774044314780371852332836611251048076437226`180.*^11", " ", 
     SuperscriptBox["r", "17"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "106471.505190089252089536988011174228938916642691840733249814858390116355\
141080664165492052968905191615608125479027881608276689482555615002854434475743\
94039735155009793848936097814236155548834573003`180.", " ", "nl", " ", 
     SuperscriptBox["r", "17"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.35166744677879363285767807595060433343703920337067312583627391787478273\
145872777439229204415166013625511036654978698016998185484903202770894028186001\
83791199018995065715305927984214921090196126179630913`180.*^11", " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "7.22734432752964021852823433338130825330807054205158792546561998184417041\
177606842292427769140953421484221346016411517485751853343999318832905408239199\
883357550478659423956001701422015007296927394259`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "5.68878102346258990695942120485305619193954117586947853073290869780112984\
594571959772224651188066944777761067689274042789089359349544642346402263967955\
4413143682864999401429097989504705129276608781572065314`180.*^12", " ", 
     SuperscriptBox["r", "19"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "425886.020760357008358147952044696915755666570767362932999259433560465420\
564322656661968211875620766462432501916111526433106757930222460011417737902975\
761589406200391753932284390303341074482448526022`180.", " ", "nl", " ", 
     SuperscriptBox["r", "19"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "7.40911341423465406342407957389577192819521171302361721454525692535149408\
639580648412849667934028821431975142208056319564199343606745428198215245602337\
277871314059023901855109292739986077114749911473255631`180.*^11", " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.28470636562043072522181700822074917125554802871492083883405723906742578\
955344941823812676363041538711487908493637897295992203882977218576753121289312\
63165039905126502953615167870861812495292692552052`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "7.64346859690901865309836558109633051462271083691675225993730854187831801\
457980107250839055092296149814009998681646129060673116014333373629207260264958\
04630119347324596073614329532971041674675440344418611354`180.*^13", " ", 
     SuperscriptBox["r", "21"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.70354408304142803343259180817878766302266628306945173199703773424186168\
225729062664787284750248306584973000766444610573242703172088984004567095161190\
3046357624801567015539193899231975896902780281809`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "21"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "5.59806475741576159371143575733852789095427488711798013421022164168582308\
834487175383923020031331387017629631013694673397906566343546165519671141652044\
86708447587229013831629658150738823271744060433440827436`180.*^13", " ", 
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.47442132561896222192222177997249182215746452716093357280674398759514501\
777544118108068030860256224971042587352562642166825854199490910920778601993903\
302139832416351866657902519614931520235824964968828`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.01804891688619281269938747564739899572851617768593126962043989222011456\
732200505889349630161208288313074112786701749821364009003060063088975801553607\
3734023910439703988932376752586652207987180842292220677576`180.*^15", " ", 
     SuperscriptBox["r", "23"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "6.81417633216571213373036723271515065209066513227780692798815093696744672\
902916250659149139000993226339892003065778442292970812688355936018268380644761\
2185430499206268060848450106305553665427641559997`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "23"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.85981271477951227056049885964138308840231915640641810962229817670302717\
490912994028717003973168051090862971877757080551930116942750902630207516178368\
1404587758065816049069441720590035231371097418516235663825`180.*^15", " ", 
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "6.55082475351642900236531249397545094716044421998657121016631717609181634\
281135677384944269489455129316981514376351293103212752280743480218635405574764\
443042632722223398974501395747705300504416846666449`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.35180835576399985906216878467308157175361667079147286991890002227646953\
291931379229605333249546719484929617298780085533209038732231861833277923705737\
60327898257042195771051020557809409505371779436192957442091`180.*^16", " ", 
     SuperscriptBox["r", "25"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "2.72567053286628485349214689308606026083626605291112277119526037478697869\
161166500263659655600397290535956801226311376917188325075342374407307352257904\
48741721996825072234975622234751827772174314378224`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "25"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "4.31406901741964135474786661682372354834100233309944364881275006869850088\
079541053871413649610268313692423835102205977228571932841837592245119187808026\
4807443376124137116843989107769980738789`180.*^16", " ", 
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.88560257734444869651457839932482422914666356966928144856853232033662277\
963433658596284446514546495544270607759976494448694104104257735500720016916833\
000038062765607574422112606928907481128178817240742`180.*^9", " ", "nl", " ", 
     
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.79922998165370644776261536352130567384097573577102422790342973867588849\
155546687108710762813791458035060784487356531203939431660862066309236460549223\
33843528564295448029790485070599965489031`180.*^17", " ", 
     SuperscriptBox["r", "27"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.09026821314651394139685875723442410433450642116444910847810414991479147\
664466600105463862240158916214382720490524550766875330030136949762922940903161\
794966887987300288888513007927893485986026579095544`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "27"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "8.73370714327665517815791941287717945870310416037247016948566080129181385\
275474648506926669112446315883495430874598884717298176574360673909358283666172\
29888796226872875697833599502881063568255`180.*^17", " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.26183021960460356831811627675033936815875166971112018902436694110964426\
468258874201829920823122792001643865804826821225412732324414389096693810281304\
8454213005552151500953045068216449568453211946583574`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.41303190842677853722840137682210669577304111335011750510446755889304142\
969454596124647261882532114333134971407491984592713667220657895250606550805808\
663383356092256076788669888170769023565536`180.*^18", " ", 
     SuperscriptBox["r", "29"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "4.36107285258605576558743502893769641733802568465779643391241659965916590\
657866400421855448960635664857530881962098203067501320120547799051691763612647\
179867551949201155253207144456702899274686133141957`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "29"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.64585636547264342573895992204694566969313921992237976762042232151118223\
651905542754225237279103376409659579294868740448554943150359220223058011662193\
7602121978565452123651941223351884428147181`180.*^19", " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "5.48316633776319434607576942042165639335148793599977001115246660924650382\
845294309801141995153988961113539612541169316200913740239419180983245296286968\
13459565543519075258978443877594274797939244978819553`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.27697682734432470094596817715689345959652147769882459111312059012700938\
049706297632047035435791323561908264972659878701947944556094632946375848262729\
5940012188591116140308276738824229644093123`180.*^19", " ", 
     SuperscriptBox["r", "31"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.74442914103442230623497401157507856693521027386311857356496663986366636\
263146560168742179584254265943012352784839281227000528048219119620676705445058\
8719470207796804619310768070810478193890957796164276`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "31"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "2.96953901765298269985406432017249129067256512094546370191250341770076462\
084354863475756221791473961024752562966715597566149009118341614771236727896709\
955678056310579198762443899669298221427974`180.*^20", " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.36965118920468733576132021737353720251993141324790789573370494116566391\
912576612452445726743615422232904171230895428173756710364414562127951342630715\
836767480138653492187382888002701355138345077952787737`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "4.52535391385671431299731943793438064939659350481714945561105758113153067\
061343184856023671986689115497538837399142482569603143012445016293473318821135\
75464667872800845260221114256528773735197097`180.*^20", " ", 
     SuperscriptBox["r", "33"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "6.97771656413768922493989604630031426774084109545247429425986655945466545\
052586240674968718337017063772049411139357124908002112192876478482706821780235\
4877880831187218467883319037994208855343695936656566`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "33"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "5.20692179160135039692887719242202998080159721705733601809906569517250645\
498346479047429050821242401533466300581285200862890980222460359497293162206470\
331555794304141804999793860780879683457069981`180.*^21", " ", 
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.01918096013105865421836895248157760301834852446478171146090716225546814\
710726992947220437380050691559748589004641389683076488579550524122776415260164\
264660300535379152528439856163375624859108575057342856`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "6.37474347569871504847827885685760332258565569171518740530107552493529018\
414334318611747645437602024877494977857411440410077883570922432502415384326537\
48475177843523199884041872764400472897144894`180.*^21", " ", 
     SuperscriptBox["r", "35"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "2.79108662565507568997595841852012570709633643818098971770394662378186618\
021034496269987487334806825508819764455742849963200844877150591393082728712094\
19511523324748873821285485753648101356779509771628568`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "35"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "8.95235064204217150807461048459461646475560025373503547254651851357466555\
585514197197903700600635217989349219071148689218487421312158114590644735782462\
6586199674100159554531182438204173635686984302`180.*^22", " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "4.36488940704690107895886045092543641180722145000341139813683458048285639\
005199272928550432115230712701898542165817102723203083523652664162755116233311\
6934738369570353909919401385446671620143930096577903638`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "9.17579762662782303574971099181534254100334370955668014354347991173432608\
614622722889335931683135942190034543849710882607156432083339638147209540327498\
813327574178460568175837275280232373745455485`180.*^22", " ", 
     SuperscriptBox["r", "37"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.11643465026203027599038336740805028283853457527239588708157864951274647\
208413798507994994933922730203527905782297139985280337950860236557233091484837\
678046093298995495020886556928063508402095880779846853`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "37"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.51787641085375477687274531348994109186436945433566015131314856571673171\
008049446269786359574674808344992442616587696263331195930069970790924845851521\
379805181918664378360738816229661824993407806085`180.*^24", " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.86231058334607737214717359301366431693459219013179238723807228146915893\
394693458790298622604138514655550254170129166001624634351303400077448069249424\
74522705971837159956188554627444085447399008614226039669`180.*^13", " ", "nl",
      " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.34975988877201614095624403467009068592960988086564932793270748960316935\
094948160185065690007296236294716620318709611818805462811914686082129329913585\
318108774660783694000929314059097565949555939487`180.*^24", " ", 
     SuperscriptBox["r", "39"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "4.46573860104812110396153346963220113135413830108958354832631459805098588\
833655194031979979735690920814111623129188559941121351803440946228932365939350\
712184373195981978718415177187743772429551634606824165`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "39"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "2.54768187360667196568355930136296431636811626366215205280928753730029430\
815698522845089808398146245744043863745681917761575551414455362119511908104039\
1477355577363850231078254313869435676235309027588`180.*^25", " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "7.91878434879948422502482725469444641250138603528683141523011991118672277\
081871827012394243741389901200907977352763775049046603164515457441407412384325\
01804341516372023335887141502967766050131576368719828415`180.*^13", " ", "nl",
      " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["2432", "243"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["128", "243"], " ", "nl", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["31", "243"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["509", "243"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["14144", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["512", "81"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["1879", "243"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["17813", "486"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"14078848", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "10935"], "+", 
    RowBox[{
     FractionBox["8192", "81"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"469313", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "5832"], "+", 
    RowBox[{
     FractionBox["644483", "648"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"17038885604", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "382725"], "+", 
    FractionBox[
     RowBox[{"499712", " ", "nl", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1215"], "-", 
    RowBox[{
     FractionBox["2018008", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["256", "243"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["35200", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["396160", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"15328768", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "3645"], "+", 
    RowBox[{
     FractionBox["512", "81"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["30208", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["156160", "243"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"122", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "27"], "+", 
    RowBox[{
     FractionBox["32", "81"], " ", "nl", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["13", "486"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["101", "486"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"139700", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "2187"], "-", 
    RowBox[{
     FractionBox["1472", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"11371", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "1458"], "+", 
    RowBox[{
     FractionBox["11131", "972"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"14777611", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "10935"], "+", 
    RowBox[{
     FractionBox["29824", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"642431", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "11664"], "+", 
    FractionBox[
     RowBox[{"2653223", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "3888"], "+", 
    FractionBox[
     RowBox[{"566510968", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "382725"], "+", 
    RowBox[{
     FractionBox["170720", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["430835", "486"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "159751.182347827872403045451825150324113408374685315932956153394424405865\
928077974313547308153484136180753589204241150809913375204755678046183285255365\
651083904826933786319889594503593534767062481085`180.", " ", 
     SuperscriptBox["r", "7"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "66994.5196436319219513026562123947089170601818949255919145349668235691578\
831396659826685521582788505747260754547579373114650978799609046271310681572476\
3052161720880173994201367851242144517563165823`180.", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1366.85463452870860278267685675093082500489907897315304722712130119537526\
944934352341759749167156574563981971389378796786204193611601019008426415833823\
2412306486380560454634600280949919829538218873`180.", " ", "nl", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.01647957758572684299344280613931248313866497209916993314090411341221686\
471591719523182317498667681349346962760946903315653280495711999252310198122186\
3810223290297665051968963320535600631544269053045`180.*^6", " ", 
     SuperscriptBox["r", "9"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.26206533061021256674738154353028936865055101184876115086186542146988593\
800667780480791389335771322506467138098876922209957537686287032089648015967854\
5673502007187866594626459021081227550514792990886`180.*^6", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "7283.91424652165392906133646874387615128355869096609837350578091318832059\
572800313541054281795022535763276504017244757985498726239466980207720948461689\
2024299431706839114237109627882399708408246158`180.", " ", "nl", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.99872629533513939505378487222556580774394518392639170501447335116793522\
044876931077998073698391848757075873852945675383278113508345243925563421534358\
78609082123141017255405484854208145312986609298881`180.*^7", " ", 
     SuperscriptBox["r", "11"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.77025452388929021163272592535549084383385599743691547553431355742704200\
415717559164161989953670583910409175299937164302097378749856590630236353949191\
35949763410724782220851910447020042551393212169525`180.*^7", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "36604.5675995700687058711750069774761132785824143848835206859898217922909\
280933972291996983355008046366071057429082120440145131503156194514219205577230\
26858829327965130434159572272661761588294295827`180.", " ", "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "7.69314675788944969444102414250662078511992998875153268713049873829351105\
999224400683735792471815143950809249490843055213692305091061232268131334640659\
480223514390053091093544587030519459093328546315505`180.*^8", " ", 
     SuperscriptBox["r", "13"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "5.81496182720354537977775085065824235609781123606098329005465498696219275\
451934369433031162037455237452858099976914234974159562886842554597950652232939\
416913283718283552534730015437166652587509794512602`180.*^8", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "176863.162452179736130353414304031587982205266155883439834057118007735291\
685908969859587143537760821711438995389612673563290847241464525415142699093316\
377266994550945168228259651589382301802866722583`180.", " ", "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.12395480331529720252032692187980542077189752593047966018710560318929082\
650518211911184436462362734974920700971213932934585666810163726392686395609552\
30607828755472165360050185475872007021677212161952569`180.*^10", " ", 
     SuperscriptBox["r", "15"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "7.42191870004210971704535253088277798453915479901630421541183815375592866\
742448439909588488506810329900551724622997048504325857177812605464999734326178\
7386797166635350807479574277472289349073474137013986`180.*^9", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "831008.152978799892380139293719540633120880034460281373861620775201022114\
602361515941762855343102256682503596083842997423244336824583738163985077565324\
478904725818306065213690917971352721783437567074`180.", " ", "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.58492304719049899138640367390089503276267772168061243795477167625239231\
228016725292498826535825983695470685769966080813122326621268858507045359562067\
159502925070037371009855414483854739409916296730559021`180.*^11", " ", 
     SuperscriptBox["r", "17"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "8.09910155153960382740337431677375409985670773846125280804312322084985429\
527389581611545318294543733105121182981351944711186753024731076533638098210853\
24623897558186801042967253090680091288718083352197929`180.*^10", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.82410776493133268732397272702283595529782893617316275268344985120584249\
124554135447381634745469168127120196836972436100976405987299233486597321019978\
9720486888242879528244797047133520291779062789827`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.17880668915185197161408072266778105695506470491564126000437911414342122\
430750756383677474013267058455611486097171288838981235044086607147370802197248\
1192957277133752731769270445916403735109322945398148432`180.*^12", " ", 
     SuperscriptBox["r", "19"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "6.17448047416695477076129489815009428362595425355760980601992079184570384\
531418463742704820187046867027235578294989255744095290521053755776357503215937\
965282355260703416497310852747465376503793843469537904`180.*^11", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.73166879211766270284024364213944919521497131098476509935440486218302217\
996442664867539690763327196457953634118447022166014636297096259638781520828686\
67358213664065439473232472626198007716426297374463`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.94336348522367952650873767416109070056942268243259385994211943642773032\
198138063053955688689967152014436942687485231193574072790836445459449633727490\
91819810058003642291836676614752961012432343390011225782`180.*^13", " ", 
     SuperscriptBox["r", "21"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "8.35343639165850105469366451874670813273453452996701434585522867312925063\
954931976582707989768045378938849109002508609882739852924739481347423630698817\
688892053449497619553317657994395007203378389198522763`180.*^11", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "7.74174210936913058840972306553470793045765334875910880191734833786586261\
455351391520791054483673831607937023982584506989200640540318711782228962980405\
85775172787365578710842028467059567728231599413223`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.93251981447193301075347490946170343266712267955599870810617267391159639\
462422091887476512643548039106142820180591706109093284393253513597651079309916\
758750792452452358580711585051207773029068746495139761067`180.*^14", " ", 
     SuperscriptBox["r", "23"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.74068166344791670160232858300115741665784899257597318423801047983956517\
179895221132835071395106580441441597621323303689729782235466737447431847440313\
592506932025029329199399146189290069481553063964202233582`180.*^14", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.42519576610107266896060894887648234974113371917107361619940785007947562\
434566152062982136650726045972236659715990799216529545952611051182050053672607\
262226854448860634156627028377353319631704712893578`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "5.22670696369924242523448842266872578489786092447989637675146465864382044\
965476782600828867557535529642134545783979209274300884674554225951200814978834\
7698281004869258526419751627644303355304964568396357043795`180.*^15", " ", 
     SuperscriptBox["r", "25"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "5.09692481140842385911770492875353183159162707734213941946781550013868053\
859463744883047772122957525808055018496168734461598372990740147228552591350545\
8155077578143121737812071871321609785642954018790212359155`180.*^15", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.50236702318754082145928247874408150536569528541264264963016435806585852\
535243394222802580772431989467663810288392963229149080725070049522603660624662\
7368390761433375546530099563473201862638004735410922`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "6.94867753752419412809445671004735373436933336019066136558459850643485333\
014557350626046397074368256801462271011081446384389352223816982756485982551135\
6633396652681712696081570042395311393819`180.*^16", " ", 
     SuperscriptBox["r", "27"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.13999882530153873100812210004256931701843860393557684335847385364318650\
401584712140869118212666944197475175914525638871292650086901418855617384662059\
66362451114775776253906460039204577095652`180.*^17", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "6.54185446567009490945098648642817390916681484675781301118443348841737538\
685934113263448251956749685869302187733959120367739243715772135428836146244899\
72849504813828809379717406672075731256126908034532`180.*^9", " ", "nl", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "9.28981302164661920641634117336220889141553195514054261925783467895802062\
509536447830196569897685563014533068282902491493850047389873548837663120187085\
53444230397575294865485512402448272635645`180.*^17", " ", 
     SuperscriptBox["r", "29"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.27189242386152464967308565645822260454050032340049353732283961351476042\
942723370876642033211025674216580910310947974245225097687543936164228333908388\
251765502693462633468329897190809175959453`180.*^18", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.83088083487548870198521254963755725376596705256038777750192042663587726\
587320319483783293291985416129360286930242540290591218305513510469989536575572\
38081695113203056818376581565966387560112546077848958`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.25528286320997356502364241647695498445493623697779891434929335263164415\
092498993930009208179183680836074108078454950933007376449633197331397166731511\
9507599025069491555381889970257013282143681`180.*^19", " ", 
     SuperscriptBox["r", "31"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "4.24757270076861603290364753503668778706907652389949450910585110224141873\
174345451225413745147624307088741819206291503261604835372636553393525742676837\
7570271031531409028825571771155867244067521`180.*^19", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.21844522020576130154064156338763037347034541621910345553919222129362010\
121522973841249407486864479067271578072806310316240529537758351830096013068745\
686892623081111082654748666746184991705417312547353985`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.72215597839787226034411339193580775452803870966477235920727002949680492\
937851336577240366661916775554304178450339756575295412826863408468641377282126\
59304137371622509197101975481908932004324051`180.*^20", " ", 
     SuperscriptBox["r", "33"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "7.63079770415483563039563879981057481965822637640328204356316091764127382\
145955120977055387584133694700108346235091924841727493189232825608978180511366\
47797947738921271138036618190310604682857631`180.*^20", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "5.21977635975526673271745279932503041310931814994440060713241342639781772\
456287522831715463352072324225382253542612025209102214491226199392654896650392\
592722801264888720516056911888596868273073991926740454`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.40747426241633776695081173424765886760740034912898861450679480368261365\
422662724391297719792127830265305601279870274920243884611307971859777138930533\
246780092727278406562705004839577443871848253`180.*^21", " ", 
     SuperscriptBox["r", "35"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.33481370684917625793416054928523125763448687993381718408355583606809049\
782306920813178624239385654058313307016976984710396597052711068049501215056821\
5496152962497435814796044643290167774813841745`180.*^22", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.22691495673393175364118169314018100259179950391994116819035520533692541\
624483664407500243859528205528604601372247002500910492842844545109885715681913\
4497608001207325331116326966792561441028325384267585185`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.43715348399048397224029129603730760368642353949774288534837416352796733\
322279904830235658649775201909877677027714923358438129977280950732617968530665\
785383188423076740857295849877328647612029044`180.*^22", " ", 
     SuperscriptBox["r", "37"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.29193870384504866980134688966421085382269705833683418824056286551584438\
621466440318607293834913486345769044197269123732002885223253664626920246311113\
22151593140885235451823657496941585316163936011`180.*^23", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "9.46595069086002731227541320013741646494062954129567281360936215088517843\
327826829799434926777808915852479807809076260604448471730682117314859167008526\
3633694971793678677426801708264129014978377563697760594`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "5.01538101895487675681886790873110556194967714345488935032414226666281907\
029002722511548127286761887930441000669920509984089966358383340864635852830338\
77478603804355032080622734099947540838597278289`180.*^23", " ", 
     SuperscriptBox["r", "39"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "3.88334647080384837787787604219315248812913914695102406152400585324432403\
643996431560780599496721592170838944224776834399644488909957620385996969157686\
137880938691304295130006333436368230113638560677`180.*^24", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.01055238880108624046807075501888286013982177949961459350709695841166956\
468620625821394356297415203162002286923429766335120907176167969585733987030225\
05798580269959923393458425810482455930583930360266580363`180.*^13", " ", "nl",
      " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["256", "243"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["256", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["50816", "81"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"40028288", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "3645"], "-", 
    RowBox[{
     FractionBox["2816", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["256", "3"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["290944", "243"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"248", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "729"], "+", 
    FractionBox[
     RowBox[{"134176", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "-", 
    RowBox[{
     FractionBox["3200", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    FractionBox[
     RowBox[{"826928", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "-", 
    RowBox[{
     FractionBox["1664", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["9125696", "729"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["512", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "219573.943798418580958726621926200806019785844643568906516280027429890484\
104277205612341233540079627502453684184258303628306155223205404990782624626885\
479426316168177264131931063477972381061134254012`180.", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "53.3772290809327846364883401920438957475994513031550068587105624142661179\
698216735253772290809327846364883401920438957475994513031550068587105624142661\
17969821673525377229336617942308137750634316`180.", " ", "nl", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "3.55088153938189850040142058250805223925242411411356100304175632905791560\
218290821536426403118228320089860190573051231187071425529868619609529655005526\
9647147937573534071325665861712375298425304264835`180.*^6", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "393.305898491083676268861454046639231824417009602194787379972565157750342\
935528120713305898491083676268861454046639231824417009602194787379972565157750\
342935528120713305899165091360080173959473964`180.", " ", "nl", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "5.15054166345294056465664309125214002181043184940170121662940545930184541\
450312764206395146079550386857106244907207457695628488524935374208390200589363\
91355658160570093924771790928171464695037970679168`180.*^7", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2292.41152263374485596707818930041152263374485596707818930041152263374485\
596707818930041152263374485596707818930041152263374485596707818930041152263374\
4855967078189300411518424725551383468324450982`180.", " ", "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "6.66836305778592244311985788944787260831502034695977728067467263323661351\
682391133814656091320595507170681740869144223835511015088994369907793376672868\
250147636928430096040209327932904568128048596144623`180.*^8", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "12046.3978052126200274348422496570644718792866941015089163237311385459533\
607681755829903978052126200274348422496570644718792866941015089163237311385459\
53360768175582990397723124074862690106734881112`180.", " ", "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "7.71390095658258813206143948031693121021847265635028787595523818838777620\
194957311203437238236257240119749648650712257111348048050537814944756718583609\
9922649402420156227125381348738784661966743849751515`180.*^9", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "59692.5980795610425240054869684499314128943758573388203017832647462277091\
906721536351165980795610425240054869684499314128943758573388203017832647462277\
09190672153635116597262464732904436967511288665`180.", " ", "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "7.42276787710970624601860626097190464839762625331878879977671663800705670\
926946978978206971958150620170641048460154269309002999133803887879891097848377\
44905678165366627017470520077786171664032690398401464`180.*^10", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "284798.419753086419753086419753086419753086419753086419753086419753086419\
753086419753086419753086419753086419753086419753086419753086419753086419753086\
419753086419753086413250646293937698540870060315`180.", " ", "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "4.36283987421818900268122077655759729811851929108460269195292697053555522\
517261120959455885715760470427229450157421254580184153030970958417774611607941\
951777598878234436079090308472411563350221769435965586`180.*^11", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.32330578875171467764060356652949245541838134430727023319615912208504801\
097393689986282578875171467764060356652949245541838134430727023319615912208504\
8010973936899862825742979383996227433344216567618`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "3.96890158292486900807621619237332445093353270734481921261192782471071571\
986302517322358073906542660589519093026480418850586009370463498301996170564764\
7114074009734949371662337443731471433340963826633303026`180.*^12", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "6.02967159396433470507544581618655692729766803840877914951989026063100137\
174211248285322359396433470507544581618655692729766803840877914951989026063100\
1371742112482853223296729794703396481841757142379`180.*^6", " ", "nl", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.17754025537265299559239352971765733710110087067278167172438370734874273\
841881737576521312956635495628734095393445063514603707127394319938298410044279\
106146122671281777888149371853887635548880474876149138451`180.*^14", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.70644801316872427983539094650205761316872427983539094650205761316872427\
983539094650205761316872427983539094650205761316872427983539094650205761316872\
42798353909465020574310832330773981669677082124933`180.*^7", " ", "nl", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "5.60982698231850325703900988617353947852584255387461126031240536009485976\
976456445486434361761321624661509815706288590024439200231468839119946736775582\
6992039235990505016127238403461095974493928539570756459005`180.*^15", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.20041095550068587105624142661179698216735253772290809327846364883401920\
438957475994513031550068587105624142661179698216735253772290809327846364883401\
920438957475994513020882621584301752741798922154963`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.18626531524625669609567547044379970051991335124459921311695740792883515\
100201099748607936857783749208269851469030278295936223861380796816673190272276\
00940644439090970985901523613659680303399`180.*^17", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "5.27297082293552812071330589849108367626886145404663923182441700960219478\
737997256515775034293552812071330589849108367626886145404663923182441700960219\
478737997256515774973981377994958427571103926578391`180.*^8", " ", "nl", " ", 
     
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.28684480330868780076690034850333108364188279857113354431924354646830284\
704579625655738171156359950552586608863256642220318145848829577134862333531152\
679715214857378156543637464377107699090468`180.*^18", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.29771912954732510288065843621399176954732510288065843621399176954732510\
288065843621399176954732510288065843621399176954732510288065843621399176954732\
510288065843621399143833755184569893389071535760228`180.*^9", " ", "nl", " ", 
     
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "4.18100329271224158242699007113462864459241758306060093360566618104083826\
733649832151716329265168908075591295461609889880663356898754527502898686994863\
718426122875102422510915271544405256684913`180.*^19", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "9.94499971968175582990397805212620027434842249657064471879286694101508916\
323731138545953360768175582990397805212620027434842249657064471879286694101508\
916323731138545953183259430526121711359544723803697`180.*^9", " ", "nl", " ", 
     
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "7.39163045816977385851667969341652896025965812160068870254429996076679674\
079656282419361229379475531313271961526673435464135863451685773477619221368000\
00161230428002397953504470609873500561982861`180.*^20", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "4.27964916846968449931412894375857338820301783264746227709190672153635116\
598079561042524005486968449931412894375857338820301783264746227709190672153635\
1165980795610425239123049632096639847302863312259365`180.*^10", " ", "nl", 
     " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.27760066511047892283771334595106341965761804041340993882886941340603478\
188963780402620195628118504168586690130512611501905374865124640069958418147010\
6085235037769014126389268998512609130734563369`180.*^22", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.83251937962666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666618618511552401035113622139533478623`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.17374064994315113452826234506517224806661860313134344212488623982677116\
080894996591836507038356355303710117106346820742681681754287885556803459773260\
18589331943286884513187659627595665015157726466`180.*^23", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "7.81271636746183813443072702331961591220850480109739368998628257887517146\
776406035665294924554183813443072702331961591220850480109739368998628257887517\
14677640603566529468063604084681266001525567611049721`180.*^11", " ", "nl", 
     " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "3.65698369566545472411732755493237169457549419681658928130834760262442628\
234297438392193184271563091486429185391237841859082259251160247841267432814734\
701083291083320368737859050471551406363038408218`180.*^24", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "3.31814208656680384087791495198902606310013717421124828532235939643347050\
754458161865569272976680384087791495198902606310013717421124828532235939643347\
0507544581618655691508413544953111925476573524907109386`180.*^12", " ", "nl", 
     " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["8704", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["100864", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["2221312", "729"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["6784", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
     FractionBox["11408", "243"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
     FractionBox["1178528", "729"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "37439.1879286694101508916323731138545953360768175582990397805212620027434\
842249657064471879286694101508916323731138545953360768175582990397805212620027\
43484224965706447187814187885869962653104639319`180.", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "636316.137174211248285322359396433470507544581618655692729766803840877914\
951989026063100137174211248285322359396433470507544581618655692729766803840877\
914951989026063100136178893412328914325885752384`180.", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "9.69022949794238683127572016460905349794238683127572016460905349794238683\
127572016460905349794238683127572016460905349794238683127572016460905349794238\
6831275720164609053490054988925990207339944790871`180.*^6", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.30476961061728395061728395061728395061728395061728395061728395061728395\
061728395061728395061728395061728395061728395061728395061728395061728395061728\
395061728395061728395002329192267963527597635237364`180.*^8", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.58533486064197530864197530864197530864197530864197530864197530864197530\
864197530864197530864197530864197530864197530864197530864197530864197530864197\
5308641975308641975308200134062745684112894518314115`180.*^9", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.65615775382451131687242798353909465020576131687242798353909465020576131\
687242798353909465020576131687242798353909465020576131687242798353909465020576\
1316872427983539094649866886194969272888032803640476`180.*^10", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.27008020963842978395061728395061728395061728395061728395061728395061728\
395061728395061728395061728395061728395061728395061728395061728395061728395061\
728395061728395061728367063417109642709032537957898204`180.*^11", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
    "1.52753512168319937414266117969821673525377229080932784636488340192043895\
747599451303155006858710562414266117969821673525377229080932784636488340192043\
89574759945130315500942218647996276578893032160399861`180.*^10", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
    "2.94278518089661329089506172839506172839506172839506172839506172839506172\
839506172839506172839506172839506172839506172839506172839506172839506172839506\
17283950617283950617286545176459686454729381176364555343`180.*^13", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
    "8.76327462509574052619170096021947873799725651577503429355281207133058984\
910836762688614540466392318244170096021947873799725651577503429355281207133058\
984910836762688614540494655433987575259861066876660428727`180.*^14", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
    "1.95569509913806167269864808384773662551440329218106995884773662551440329\
218106995884773662551440329218106995884773662551440329218106995884773662551440\
3292181069958847736625546528997215501653`180.*^16", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
    "3.87690011854536229961453410333076131687242798353909465020576131687242798\
353909465020576131687242798353909465020576131687242798353909465020576131687242\
79835390946502057613169096757438416788517`180.*^17", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
    "7.20804328002394935564195454496742112482853223593964334705075445816186556\
927297668038408779149519890260631001371742112482853223593964334705075445816186\
556927297668038408779153867497793322267939`180.*^18", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
    "1.28832852309704951867877882742914479782878943758573388203017832647462277\
091906721536351165980795610425240054869684499314128943758573388203017832647462\
27709190672153635116598130311841154064351196`180.*^20", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
    "2.24352534007360187513675748672995547698849022633744855967078189300411522\
633744855967078189300411522633744855967078189300411522633744855967078189300411\
52263374485596707818930100228306365871952405`180.*^21", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
    "3.83740930999472460843996213423265514713910054441015089163237311385459533\
607681755829903978052126200274348422496570644718792866941015089163237311385459\
5336076817558299039780528112056133931921296527`180.*^22", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
    "6.48051425859701662194088536249998992689679516032235939643347050754458161\
865569272976680384087791495198902606310013717421124828532235939643347050754458\
16186556927297668038408858256049361109041345866`180.*^23", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
     FractionBox["793", "486"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["41329", "486"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    FractionBox[
     RowBox[{"6190189", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "3888"], "+", 
    RowBox[{
     FractionBox["27073259", "486"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990143625220419*^9, 3.990143645031538*^9}, {
   3.990143686939502*^9, 3.9901437123464127`*^9}, {3.9901437935929947`*^9, 
   3.990143817444902*^9}, 
   3.99014509818734*^9},ExpressionUUID->"04a1d4c3-88b2-44dd-8e70-\
9e5be8583800"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["g", "1", 
    RowBox[{"(", "0", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e4287ff9-926e-4f8d-a2b9-e888f03a6502"],
 "(r)"
}], "Subsection",
 CellChangeTimes->{
  3.990143339906053*^9, {3.9901435740448427`*^9, 3.990143615183794*^9}, {
   3.9901438542008123`*^9, 
   3.990143854200844*^9}},ExpressionUUID->"dec57be0-3bec-48e4-8d70-\
2ae318579f78"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g01", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["944", "729"], "+", 
    FractionBox[
     RowBox[{"2560", " ", 
      SuperscriptBox["r", "2"]}], "729"], "-", 
    FractionBox[
     RowBox[{"63296", " ", 
      SuperscriptBox["r", "4"]}], "729"], "-", 
    FractionBox[
     RowBox[{"514208", " ", 
      SuperscriptBox["r", "6"]}], "729"], "-", 
    FractionBox[
     RowBox[{"3283592", " ", 
      SuperscriptBox["r", "8"]}], "729"], "-", 
    FractionBox[
     RowBox[{"93878176", " ", 
      SuperscriptBox["r", "10"]}], "3645"], "-", 
    FractionBox[
     RowBox[{"1508640616", " ", 
      SuperscriptBox["r", "12"]}], "10935"], "-", 
    FractionBox[
     RowBox[{"54154208656", " ", 
      SuperscriptBox["r", "14"]}], "76545"], "-", 
    FractionBox[
     RowBox[{"9966596506", " ", 
      SuperscriptBox["r", "16"]}], "2835"], "-", 
    FractionBox[
     RowBox[{"1305587725684", " ", 
      SuperscriptBox["r", "18"]}], "76545"], "-", 
    FractionBox[
     RowBox[{"31080232568716", " ", 
      SuperscriptBox["r", "20"]}], "382725"], "-", 
    FractionBox[
     RowBox[{"534345818743304", " ", 
      SuperscriptBox["r", "22"]}], "1403325"], "-", 
    FractionBox[
     RowBox[{"22265020760111534", " ", 
      SuperscriptBox["r", "24"]}], "12629925"], "-", 
    FractionBox[
     RowBox[{"53031441926803148", " ", 
      SuperscriptBox["r", "26"]}], "6567561"], "-", 
    FractionBox[
     RowBox[{"4680051857120858264", " ", 
      SuperscriptBox["r", "28"]}], "127702575"], "-", 
    FractionBox[
     RowBox[{"189652253860572953552", " ", 
      SuperscriptBox["r", "30"]}], "1149323175"], "-", 
    FractionBox[
     RowBox[{"1695988884590401819997", " ", 
      SuperscriptBox["r", "32"]}], "2298646350"], "-", 
    FractionBox[
     RowBox[{"21353853901075442452007", " ", 
      SuperscriptBox["r", "34"]}], "6512831325"], "-", 
    FractionBox[
     RowBox[{"2206102432663502356478", " ", 
      SuperscriptBox["r", "36"]}], "152248005"], "-", 
    FractionBox[
     RowBox[{"10138339271654319379883204", " ", 
      SuperscriptBox["r", "38"]}], "159099165225"], "-", 
    FractionBox[
     RowBox[{"103570030043140155451645067", " ", 
      SuperscriptBox["r", "40"]}], "371231385525"], "+", 
    FractionBox[
     RowBox[{"1312", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "729"], "+", 
    RowBox[{
     FractionBox["12800", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["7168", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["131072", "243"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["4243456", "729"], " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["31588352", "729"], " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["22282240", "81"], " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1161822208", "729"], " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["6337593344", "729"], " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["11039408128", "243"], " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["167570833408", "729"], " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["826781204480", "729"], " ", 
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1332513603584", "243"], " ", 
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["19009525252096", "729"], " ", 
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["89146341195776", "729"], " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["45904610459648", "81"], " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1895283168378880", "729"], " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["8617972138508288", "729"], " ", 
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["12961043068223488", "243"], " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["174233010583896064", "729"], " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["775956142047100928", "729"], " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    FractionBox[
     RowBox[{"736", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "729"], "+", 
    RowBox[{
     FractionBox["14528", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["32288", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["864448", "729"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["7930640", "729"], " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"278288032", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "3645"], "-", 
    FractionBox[
     RowBox[{"1712176064", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "3645"], "-", 
    FractionBox[
     RowBox[{"22691775104", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "8505"], "-", 
    FractionBox[
     RowBox[{"73253867384", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "5103"], "-", 
    FractionBox[
     RowBox[{"5683890995024", " ", 
      SuperscriptBox["r", "18"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "76545"], "-", 
    FractionBox[
     RowBox[{"5706808216384", " ", 
      SuperscriptBox["r", "20"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "15309"], "-", 
    FractionBox[
     RowBox[{"24427771751296", " ", 
      SuperscriptBox["r", "22"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "13365"], "-", 
    FractionBox[
     RowBox[{"1057550154089824", " ", 
      SuperscriptBox["r", "24"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "120285"], "-", 
    FractionBox[
     RowBox[{"91136513871234880", " ", 
      SuperscriptBox["r", "26"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2189187"], "-", 
    FractionBox[
     RowBox[{"709738057150486912", " ", 
      SuperscriptBox["r", "28"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "3648645"], "-", 
    FractionBox[
     RowBox[{"894269740587431168", " ", 
      SuperscriptBox["r", "30"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "995085"], "-", 
    FractionBox[
     RowBox[{"3461920933070321516", " ", 
      SuperscriptBox["r", "32"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "841995"], "-", 
    FractionBox[
     RowBox[{"1156877341591460506504", " ", 
      SuperscriptBox["r", "34"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "62026965"], "-", 
    FractionBox[
     RowBox[{"34343165348762409856", " ", 
      SuperscriptBox["r", "36"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "408969"], "-", 
    FractionBox[
     RowBox[{"189697985388167424238336", " ", 
      SuperscriptBox["r", "38"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "505076715"], "-", 
    FractionBox[
     RowBox[{"34525601620494713457056", " ", 
      SuperscriptBox["r", "40"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "20675655"], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "243"], "+", 
    RowBox[{
     FractionBox["1216", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["512", "81"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["66560", "243"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["630784", "243"], " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1490944", "81"], " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["27656192", "243"], " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["157548544", "243"], " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["10485760", "3"], " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["4399824896", "243"], " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["22112370688", "243"], " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["36171677696", "81"], " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["522375397376", "243"], " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["2474974904320", "243"], " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["3856880631808", "81"], " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["53480932769792", "243"], " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["244778776133632", "243"], " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["123420180217856", "27"], " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["5002777906380800", "243"], " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["22381658695008256", "243"], " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["33178862879768576", "81"], " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990143625220419*^9, 3.990143645031538*^9}, {
   3.990143698871196*^9, 3.990143706644967*^9}, {3.99014414391529*^9, 
   3.990144168879734*^9}, 
   3.9901451022856483`*^9},ExpressionUUID->"86f40abf-b7e2-4067-85bf-\
5568186af425"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["g", "2", 
    RowBox[{"(", "0", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "24d57137-7046-4120-85d7-246e0b88fc40"],
 "(r)"
}], "Subsection",
 CellChangeTimes->{
  3.990143339906053*^9, {3.9901435740448427`*^9, 3.990143615183794*^9}, {
   3.9901436651216908`*^9, 3.990143665121722*^9}, {3.990143855683632*^9, 
   3.9901438556836653`*^9}},ExpressionUUID->"f80d2013-a08c-40b0-b218-\
b82ef04261c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g02", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["8", "81"]}], "-", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "243"], "+", 
    FractionBox[
     RowBox[{"160", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "r"}], "243"], "+", 
    FractionBox[
     RowBox[{"512", " ", 
      SuperscriptBox["r", "2"]}], "729"], "+", 
    FractionBox[
     RowBox[{"136", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"]}], "243"], "-", 
    FractionBox[
     RowBox[{"704", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "3"]}], "243"], "-", 
    FractionBox[
     RowBox[{"320", " ", 
      SuperscriptBox["r", "4"]}], "2187"], "-", 
    FractionBox[
     RowBox[{"320", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"]}], "243"], "-", 
    FractionBox[
     RowBox[{"2036704", " ", 
      SuperscriptBox["r", "6"]}], "10935"], "-", 
    FractionBox[
     RowBox[{"124311104", " ", 
      SuperscriptBox["r", "8"]}], "99225"], "-", 
    FractionBox[
     RowBox[{"7022150672", " ", 
      SuperscriptBox["r", "10"]}], "964467"], "-", 
    FractionBox[
     RowBox[{"469984659136", " ", 
      SuperscriptBox["r", "12"]}], "11908215"], "-", 
    FractionBox[
     RowBox[{"831155873024", " ", 
      SuperscriptBox["r", "14"]}], "4065633"], "-", 
    FractionBox[
     RowBox[{"13257509022112", " ", 
      SuperscriptBox["r", "16"]}], "12936105"], "-", 
    FractionBox[
     RowBox[{"760328320064", " ", 
      SuperscriptBox["r", "18"]}], "151725"], "-", 
    FractionBox[
     RowBox[{"191866888115188136", " ", 
      SuperscriptBox["r", "20"]}], "7985863305"], "-", 
    FractionBox[
     RowBox[{"109636010999512864", " ", 
      SuperscriptBox["r", "22"]}], "967146075"], "-", 
    FractionBox[
     RowBox[{"8228168478687336464", " ", 
      SuperscriptBox["r", "24"]}], "15589537425"], "-", 
    FractionBox[
     RowBox[{"81175422064331958536", " ", 
      SuperscriptBox["r", "26"]}], "33406151625"], "-", 
    FractionBox[
     RowBox[{"1227974980794844790152", " ", 
      SuperscriptBox["r", "28"]}], "110827591875"], "-", 
    FractionBox[
     RowBox[{"186791885728844022837088", " ", 
      SuperscriptBox["r", "30"]}], "3728240190675"], "-", 
    FractionBox[
     RowBox[{"18991213442495206285753696", " ", 
      SuperscriptBox["r", "32"]}], "84444012668925"], "-", 
    FractionBox[
     RowBox[{"12185895851883836846527298", " ", 
      SuperscriptBox["r", "34"]}], "12149495282925"], "-", 
    FractionBox[
     RowBox[{"2482733111369717966446", " ", 
      SuperscriptBox["r", "36"]}], "558242685"], "-", 
    FractionBox[
     RowBox[{"1574277433338710937933868696", " ", 
      SuperscriptBox["r", "38"]}], "80244594755325"], "-", 
    FractionBox[
     RowBox[{"17245347005571336049991874472", " ", 
      SuperscriptBox["r", "40"]}], "200206211157225"], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "243"], "+", 
    RowBox[{
     FractionBox["9472", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["4096", "81"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["315392", "729"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    FractionBox[
     RowBox[{"83525632", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "25515"], "-", 
    FractionBox[
     RowBox[{"323682304", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "15309"], "-", 
    FractionBox[
     RowBox[{"2984247296", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "24057"], "-", 
    FractionBox[
     RowBox[{"6472859648", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "9477"], "-", 
    FractionBox[
     RowBox[{"34066137088", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "9477"], "-", 
    FractionBox[
     RowBox[{"377772572672", " ", 
      SuperscriptBox["r", "18"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "20655"], "-", 
    FractionBox[
     RowBox[{"21344108412928", " ", 
      SuperscriptBox["r", "20"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "235467"], "-", 
    FractionBox[
     RowBox[{"14217147056128", " ", 
      SuperscriptBox["r", "22"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "32319"], "-", 
    FractionBox[
     RowBox[{"246279867203584", " ", 
      SuperscriptBox["r", "24"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "117369"], "-", 
    FractionBox[
     RowBox[{"827129096830976", " ", 
      SuperscriptBox["r", "26"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "83835"], "-", 
    FractionBox[
     RowBox[{"7516811243290624", " ", 
      SuperscriptBox["r", "28"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "164025"], "-", 
    FractionBox[
     RowBox[{"40079191697260544", " ", 
      SuperscriptBox["r", "30"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "190269"], "-", 
    FractionBox[
     RowBox[{"628805752122769408", " ", 
      SuperscriptBox["r", "32"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "655371"], "-", 
    FractionBox[
     RowBox[{"1077775382406496256", " ", 
      SuperscriptBox["r", "34"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "248589"], "-", 
    RowBox[{
     FractionBox["3676766883282944", "189"], " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    FractionBox[
     RowBox[{"81890975125872836608", " ", 
      SuperscriptBox["r", "38"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "944055"], "-", 
    FractionBox[
     RowBox[{"44955635167854067712", " ", 
      SuperscriptBox["r", "40"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "116883"], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "243"], "+", 
    RowBox[{
     FractionBox["15424", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["9088", "243"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["346112", "729"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"102265472", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "25515"], "-", 
    FractionBox[
     RowBox[{"418906048", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "15309"], "-", 
    FractionBox[
     RowBox[{"19952909632", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "120285"], "-", 
    FractionBox[
     RowBox[{"1637849344", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1755"], "-", 
    FractionBox[
     RowBox[{"15755360000", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "3159"], "-", 
    FractionBox[
     RowBox[{"11134040427488", " ", 
      SuperscriptBox["r", "18"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "433755"], "-", 
    FractionBox[
     RowBox[{"3173472451752416", " ", 
      SuperscriptBox["r", "20"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "24724035"], "-", 
    FractionBox[
     RowBox[{"43447217958272", " ", 
      SuperscriptBox["r", "22"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "69255"], "-", 
    FractionBox[
     RowBox[{"58290171907358464", " ", 
      SuperscriptBox["r", "24"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "19365885"], "-", 
    FractionBox[
     RowBox[{"275405408930692736", " ", 
      SuperscriptBox["r", "26"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "19365885"], "-", 
    FractionBox[
     RowBox[{"10890194372488916864", " ", 
      SuperscriptBox["r", "28"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "164189025"], "-", 
    FractionBox[
     RowBox[{"291351459347427416576", " ", 
      SuperscriptBox["r", "30"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "952296345"], "-", 
    FractionBox[
     RowBox[{"13754940215436688404992", " ", 
      SuperscriptBox["r", "32"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "9840395565"], "-", 
    FractionBox[
     RowBox[{"2148993462457346168336", " ", 
      SuperscriptBox["r", "34"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "339323985"], "-", 
    FractionBox[
     RowBox[{"1060062241322102393456", " ", 
      SuperscriptBox["r", "36"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "37216179"], "-", 
    FractionBox[
     RowBox[{"175256902791140120238784", " ", 
      SuperscriptBox["r", "38"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1376998623"], "-", 
    FractionBox[
     RowBox[{"73961337973973708347389952", " ", 
      SuperscriptBox["r", "40"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "130814869185"], "+", 
    RowBox[{
     FractionBox["896", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["128", "81"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["2560", "243"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["88064", "243"], " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["827392", "243"], " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["5865472", "243"], " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["36306944", "243"], " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["207093760", "243"], " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1117782016", "243"], " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["5796528128", "243"], " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["29158801408", "243"], " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["143210315776", "243"], " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["689879121920", "243"], " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["3270617595904", "243"], " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["15298673508352", "243"], " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["70746701299712", "243"], " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["323943613333504", "243"], " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1470596802150400", "243"], " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["6625657068978176", "243"], " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["29651629577863168", "243"], " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990143625220419*^9, 3.990143645031538*^9}, {
   3.990143686939502*^9, 3.9901437123464127`*^9}, {3.990144175528764*^9, 
   3.990144193995676*^9}, 
   3.990145105815578*^9},ExpressionUUID->"05c80eeb-2a51-4dca-b4ac-\
293975d82409"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["g", "1", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1dc65922-ee90-4f6f-a760-41b84435b770"],
 "(r)"
}], "Subsection",
 CellChangeTimes->{
  3.990143339906053*^9, {3.9901435740448427`*^9, 3.990143615183794*^9}, {
   3.9901437333234987`*^9, 3.9901437333235292`*^9}, {3.990143785041774*^9, 
   3.990143787653216*^9}, {3.9901438570681973`*^9, 
   3.990143857068227*^9}},ExpressionUUID->"4ffad165-1a98-4cfc-923b-\
5c9ffbd7b5b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g11", "[", "r_", "]"}], ":=", 
   RowBox[{
   "13.29536282930527142490417332675358345596207837737057288938718213154389118\
590990046560274917335876855847557825553523212699544452053903224352308380085394\
72454994609489230626331273463135419885463`179.8940413327876", "-", 
    RowBox[{
    "3.62543287911114278098488133405799393046182022629725762483648837126830350\
787234733287279753616113655081883241182790274497674769536694602577750857387408\
6702140579224216946339913106667797600792541`180.44576467435766", " ", "nl"}], 
    "+", 
    FractionBox[
     RowBox[{"64", " ", "nl", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "729"], "+", 
    RowBox[{
    "4.59352247115552891488538000994094743736670941716816410283622786723057702\
480973422778765941223746462118964769801071653664817801742997624781237946580065\
5613074671654478156775739307256926699718025`180.", " ", "r"}], "+", 
    RowBox[{
    "112.855974264932825987118597088005157792176383515965085943665869944349139\
380152739177102719969563446340171593309851479280426252500947102445942773944288\
621639271068478189467914548774064989029750659`179.79436897394186", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{
    "18.2278475521902425318833783369408165642571565394143944569990543291386908\
836187203110000397380199145108062790105112307664322784081994503650738539017747\
12756533970182274244697461438530185409868124`180.04690792790032", " ", "nl", 
     " ", 
     SuperscriptBox["r", "2"]}], "+", 
    FractionBox[
     RowBox[{"12652", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"]}], "2187"], "+", 
    RowBox[{
     FractionBox["32", "81"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{
    "276.632131040699630207541773931999279005861833789460549304137278226552527\
494097327940101266825856202742754339146867595873701387271894125146034407829328\
371365163559636351214873226596118102217216676`179.6778570244793", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{
    "978.777340248405219900854788173089392217727023387235492667503286235987445\
984446125621019494888476843188780171795255676237770812933429391127156495780072\
872820994750167242476522585643222874155240369`179.85862847968033", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{
    "77.8405186123481804555049015371442643154786643692477883462648728172058315\
133938829417244457246553397239964953905007879079425536476411620624102670150789\
595499630388514175015039903959960596370782`179.84891582566678", " ", "nl", 
     " ", 
     SuperscriptBox["r", "4"]}], "+", 
    FractionBox[
     RowBox[{"1219754", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"]}], "10935"], "-", 
    RowBox[{
     FractionBox["3584", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{
    "688.620057564782179107039412156925142499462705071476334171848737607499391\
319254824459012230998976362989896963795117639027302420124058217060940263917582\
728128927444024658807044443523557425245781381`179.46705422809532", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{
    "4441.94217568856431239387613709486142943420987426527926626423626066236578\
186742848062192261057848877249182671744815877305028826201739277495443879003010\
6325801022889294579902648046435283131074164109`179.8727080640338", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{
    "978.804394516506676294645107355099641079746716008985436134854595650474312\
901828153945511494772152539650514750660408413516149288126270355105226326574582\
540988767922255504902683439723070109923723311`179.7755483663771", " ", "nl", 
     " ", 
     SuperscriptBox["r", "6"]}], "+", 
    FractionBox[
     RowBox[{"8421092", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"]}], "15309"], "-", 
    RowBox[{
     FractionBox["19712", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{
    "5633.49595862514066121543004419157793718653242921503645571834985637157966\
322665805695878550316802661142698393684034276054532552057612287031710217685792\
4043874777317052012278760253964748694007352012`179.21673244094148", " ", 
     SuperscriptBox["r", "7"]}], "-", 
    RowBox[{
    "34898.8899792622289313470998243102696779612589998141617188887597089560363\
653667869532102747442704185390982523228034188402478858770538913278270808012595\
04536842481930893558361459525536655081924657162`179.7263226112217", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{
    "8061.99410996813843059534272920192485961897573879722226499655129995293761\
344942753886275740472177081268745411249254427412771744627243003985581159993485\
0837843607643906867599129157601239793452460476`179.653834414881", " ", "nl", 
     " ", 
     SuperscriptBox["r", "8"]}], "-", 
    RowBox[{
    "20219.8692918095439670739076250916166730771674393667618181779041865948257\
384080394513030033709960326020997287848301945113854310677458790026482610965494\
54781090158014718731278893337620126592682415283`178.8940133157868", " ", 
     SuperscriptBox["r", "9"]}], "-", 
    RowBox[{
    "590215.832993663032838044474848527853116933520402155565090348698065320363\
335677508503775249855450667523430511194698495981133735503949678515314374748109\
680450743817290960726222044367443959507973375343`179.73683171140684", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{
    "54473.6893089789036159013746357874767752727329328716811889859566249634493\
436131600859617404756804291534233202655940404178082605151187905649807149342999\
80063762231444206827002781086270493534767048215`179.64823576123737", " ", 
     "nl", " ", 
     SuperscriptBox["r", "10"]}], "-", 
    RowBox[{
    "4633.12884268460325308483617535999382860444904503174738443401578750803177\
782364926957391745339186764947901621594023115923083341900248359857129509319467\
0154805182156743616120413010707138467809552466`177.46488088182855", " ", 
     SuperscriptBox["r", "11"]}], "+", 
    RowBox[{
    "925418.369389909836308131254477042606770515232172978788767627463055368960\
843667380765649655046215273311894945321318190094493000862429537145544419777746\
978157163735275752772613034681023540386129005735`179.22016067668372", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{
    "331686.496159784963249837558127855657435217873975483231368062136136574302\
771175683071130190982340554368540181512078809854897900955408730163521271915630\
796384713171701072817486367205455448110737904695`179.64414469494793", " ", 
     "nl", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{
    "602166.698152766747663890419655162775943376884180341499506442245606403234\
413117983814375387413974132177599392591304035075824315576102558316223949123594\
2645802039370542015351625974323962303955604745`178.83458409436884", " ", 
     SuperscriptBox["r", "13"]}], "+", 
    RowBox[{
    "2.30373127848836356249028219481403890971971278751337123371603849391019290\
918020817243473304692249578629451541452643170754539819657382533308437337485544\
33270370004959643529242916296706355776417689230958`179.70762893611658*^7", 
     " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{
    "1.88593573713638010532113871315610011521600498840415967061924484541407470\
625434191047186834057740199814915780277352995568069371018051204141297804154525\
7957296432879305714782747441253523067957733792132`179.64122884281588*^6", " ",
      "nl", " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{
    "6.32956773042090847611772796169796283886216779622991892276813291918591976\
838615978360954215943574375035792188467890000639874609615067860440227141190891\
6724442692561760585341312618920851073866864364614`179.13978666246894*^6", " ", 
     SuperscriptBox["r", "15"]}], "+", 
    RowBox[{
    "2.68260726067251144650284060062502917273415774421111049632161141761188145\
199387235276413446806791331224106474541388953169156978742966830720455067032578\
42190318125224307632340914547858719308130549599146`179.85870841907317*^8", 
     " ", 
     SuperscriptBox["r", "16"]}], "+", 
    RowBox[{
    "1.02114804726944100499504357908316512612226576005370409950502636044597743\
630027682627801302395097875371156423103740699050188848364920708217743944686732\
65040593956658813799357231450953320310859360214828`179.63910843022956*^7", 
     " ", "nl", " ", 
     SuperscriptBox["r", "16"]}], "+", 
    RowBox[{
    "4.73946645842885789187358440543358817078951038297954308114121562925168096\
733170149535443240553418692764493468651328563249749269062516944129849172372503\
78643455587793849164203588167420217242609906739935`179.31651876285093*^7", 
     " ", 
     SuperscriptBox["r", "17"]}], "+", 
    RowBox[{
    "2.69355168575521031400343021817814734739703291928641573854368911335910732\
346048494266783703340166669599149406725739922032933229506505208208399022845215\
9569840980162600444555660634606934830868640201149357`179.94257884176062*^9", 
     " ", 
     SuperscriptBox["r", "18"]}], "+", 
    RowBox[{
    "5.32923143525044253454006876460781549924385561150714443809947887109314143\
866895319035968496199403492164631252678161405536613785682852499456582569617539\
20453832150241005623506095605131355657827768130836`179.63752669084585*^7", 
     " ", "nl", " ", 
     SuperscriptBox["r", "18"]}], "+", 
    RowBox[{
    "3.05814651497947730143315227879692508162870503536281222637423461623573055\
050881679227297307290698946118823154762575946710647175916207257085491737662246\
799087897447113051947005938293273460392129200392774`179.44230515607467*^8", 
     " ", 
     SuperscriptBox["r", "19"]}], "+", 
    RowBox[{
    "2.42257980165836131306033195780581535209023431106472489292785815751221616\
502366303204322208397621139755610066911370151106814246349800113035988960835899\
61341418786864613577264896298103931033728769082162847`179.94506007397823*^10",
      " ", 
     SuperscriptBox["r", "20"]}], "+", 
    RowBox[{
    "2.70238859659833527264601652826050134512653118958141841495633914158269550\
548790793303332946359695660265484147295732273203869057384211164605471323270236\
705773302870633670558513801543331770105450062743638`179.63631851792937*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "20"]}], "+", 
    RowBox[{
    "1.80869569734617477466492940601567454911283487034667745513501281813545407\
852809965969251050668080525371917025747640732474114770452286406535475876834141\
5235767044932707319456906767173207293688099364267355`179.54067922211286*^9", 
     " ", 
     SuperscriptBox["r", "21"]}], "+", 
    RowBox[{
    "2.18411958877981053513967514892203507681637935567549038134064486883567316\
667192598364500020412343234924717227635909499373798001860122288887189257088624\
890416370198851500254722864032827228765076741049042775`179.\
94338726374224*^11", " ", 
     SuperscriptBox["r", "22"]}], "+", 
    RowBox[{
    "1.33902430051301168128964754390077650572152234226154724997337108976532648\
695439968679913829409374741118008632107117647798321947359874660286765353690019\
055759285778534719911102852783474340974507773351822`179.63537642517065*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "22"]}], "+", 
    RowBox[{
    "1.00913775182364765649271094490944804305193099599023429806538124068457468\
821174449969145586748369776437948428991438749363916681042969709318979995337144\
42973755276508504961430236092652796477542054640920201`179.6219285595343*^10", 
     " ", 
     SuperscriptBox["r", "23"]}], "+", 
    RowBox[{
    "1.97671743175500218191408092794685223026136574054074569823586573035447403\
356034924272441980302969363068990578699037649173709187466749672776685596174947\
1206576542734042009480585946421301301749317264864758209`179.\
91422096839378*^12", " ", 
     SuperscriptBox["r", "24"]}], "+", 
    RowBox[{
    "6.50990981869676159947845717058255995487173684217839598519618398235010859\
298993541611581958215755298790279140778105763585445475660476391598051004873738\
2214317357804331061287136763916131113121619070264827`179.63462864685715*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "24"]}], "+", 
    RowBox[{
    "5.39753143179046328643393488844239208741824597442172546800180367470109066\
387380967606889834309827658692909948724653762291516561307960114987696109465082\
55653691541239698728929514888096792743153159578257181`179.69146836357024*^10",
      " ", 
     SuperscriptBox["r", "25"]}], "+", 
    RowBox[{
    "1.86370720218557608516807931012393898770576316828334781033987812489202288\
143225230039101469732114214931689767755545657717749316685062277640503104929249\
34766085485794001831836583915311378402632893825079173354`179.\
87058616682867*^13", " ", 
     SuperscriptBox["r", "26"]}], "+", 
    RowBox[{
    "3.11497382269276820263374528164144391240584988291177172140971822226762794\
201220482345735851169846994230647602540979680262957523161522183973773640721304\
465007969511223351358633598278367258975053653722119`179.6340259677971*^10", 
     " ", "nl", " ", 
     SuperscriptBox["r", "26"]}], "+", 
    RowBox[{
    "2.79544847222213199771437356185010114964064780787614622852540723031548904\
981514527722368463758592158840431177960649241400629294405991150899920544992048\
162221816508476457037726046031513327002174470795999463`179.\
75249921873402*^11", " ", 
     SuperscriptBox["r", "27"]}], "+", 
    RowBox[{
    "1.83226845099711282876092443020969777271742754181183132941325574731415300\
164786915229397193904031775411084091320874561720522047581168114756754683440323\
313903617820613078940490997435945543517241437608821811976`179.\
82104601527683*^14", " ", 
     SuperscriptBox["r", "28"]}], "+", 
    RowBox[{
    "1.47050838398517819326015853556888083487527824284247961113957634103021245\
735221782202726605894273927858642706375508752823999267161281993431682922549198\
551771599546023483055045696088554682322933038675598386`179.\
63353377911696*^11", " ", "nl", " ", 
     SuperscriptBox["r", "28"]}], "+", 
    RowBox[{
    "1.41136567208223325362479147973806234625064771682142034120379369520682278\
528016733276006468299283033343256673230947611699112920479193328048119855224679\
0297232737755713915883922392225459861205566919188122763`179.\
80707031709136*^12", " ", 
     SuperscriptBox["r", "29"]}], "+", 
    RowBox[{
    "1.89385167334922903315279071335063830062134001574364841553759261503411374\
697189255905974217756606630319765443332415360132366941409578196135483118268079\
9603039470801808522765884284006718731951750003577531724654`179.\
7746561440399*^15", " ", 
     SuperscriptBox["r", "30"]}], "+", 
    RowBox[{
    "6.86175989123146972197394588442351448087097965355580765849396536250415374\
216411390154626396805143641739391780882125336824670816200583653116681068349313\
871785760126170108964917616125218870442301367478103253`179.6331271843041*^11",
      " ", "nl", " ", 
     SuperscriptBox["r", "30"]}], "+", 
    RowBox[{
    "6.97952416999680371194304513182893473137050000559940342645610653441656493\
941469429864996985632448884863153179104521869433813274445494984107859015342293\
052094564914034604568476297835279777416621630498385874`179.856573146929*^12", 
     " ", 
     SuperscriptBox["r", "31"]}], "+", 
    RowBox[{
    "2.05066127772232063621125224592387998221921613201019681726901921078042595\
325695399154609334853657061368551928098462539163229209876423051365954575765725\
4777805287931675174481981690195928426468`179.73292593188444*^16", " ", 
     SuperscriptBox["r", "32"]}], "+", 
    RowBox[{
    "3.16969940105357167558200414836353806704604993571294595390806110288743934\
785386634400156633510676579351396588302536098283682100103428782556977660774722\
24366789295171361164639213384403288091972417750695457`179.63278790654485*^12",
      " ", "nl", " ", 
     SuperscriptBox["r", "32"]}], "+", 
    RowBox[{
    "3.39259894739069702514458726006952782492873360714512324309284174162803983\
312470402775558472686475121966860405786658813146447058540835380867042742657097\
31429301973247981872188703118172492480694140679537203494`179.\
90199625263926*^13", " ", 
     SuperscriptBox["r", "33"]}], "+", 
    RowBox[{
    "2.31890965340216095652248574476365628847830607155798366243296600146673023\
085568061357014930745942798274039475079882377614804036089001772837785047575741\
4150287831697002836348593634827236790174`179.69784673795883*^17", " ", 
     SuperscriptBox["r", "34"]}], "+", 
    RowBox[{
    "1.45128651882850278249458835492298374724589893957276644225981155903403287\
182675476915076870472258121507288843735996593183711752957004733190723761204192\
20835503510672754622460132087648729387881477117314601892`179.\
6325022838831*^13", " ", "nl", " ", 
     SuperscriptBox["r", "34"]}], "+", 
    RowBox[{
    "1.62523742357308741210834216482739040196074126829692771016871447322299753\
464211044958491354099013930483187361585483864371512415806233082589064225035332\
581769175858962539558813484781203599413064618155824831999`179.\
94406754535626*^14", " ", 
     SuperscriptBox["r", "35"]}], "+", 
    RowBox[{
    "2.72262620178756537599997860403848149822682035528518419378468983964303194\
170208139638657432239488198436894148813632503915567501402577823724099043967285\
610073087129486778082085086979873812827028`179.66915134964933*^18", " ", 
     SuperscriptBox["r", "36"]}], "+", 
    RowBox[{
    "6.59303444230577975581100272231542612824173004096566398314160791593996031\
691724527742046556380587999042175301820632728330633837883478716354662216721145\
89559168950134272269204534415135488559605723118326294885`179.\
63225993793202*^13", " ", "nl", " ", 
     SuperscriptBox["r", "36"]}], "+", 
    RowBox[{
    "7.68919442658491193171152743584845982537762531088490251798039565105011332\
852702735169603368382291875957149872147101167426972590294187554132649727533734\
237349168269879147648632375851365373618214253498711910667`179.\
98333888093103*^14", " ", 
     SuperscriptBox["r", "37"]}], "+", 
    RowBox[{
    "3.30104919457480503614624381105812276072595645579232612723805051203139871\
466981339285233038676298419757757042131558401259843417617879595201808969115363\
2146585021270670336407785807813636931169007`179.6462874355469*^19", " ", 
     SuperscriptBox["r", "38"]}], "+", 
    RowBox[{
    "2.97431043784686962145604589623534484362160947672346461528291766584028380\
879640399843158885062117525972873559843509923047500840367193561458640224291432\
228330043117276920248888166059942506124813833343482168725`179.\
63205287004263*^14", " ", "nl", " ", 
     SuperscriptBox["r", "38"]}], "+", 
    RowBox[{
    "3.59867618652875931103223933527412580972400204019840501667128366660311696\
002900307817732423737693179691886676583374597336744424956353351869181692761776\
9924676587799979136764624349135201523749647470921218315358`180.*^15", " ", 
     SuperscriptBox["r", "39"]}], "+", 
    RowBox[{
    "4.11141143194212949900757010395814038154345914165728726238827924377907355\
880995061525989760529184619671597239459439812081571218319747247234889502597083\
75103436611059461750559698350917865978704092`179.62826668121917*^20", " ", 
     SuperscriptBox["r", "40"]}], "+", 
    RowBox[{
    "1.33342906123206774281665239205493518459350646955577420820349807052545297\
843327512721246517971857877025484233075339080887229147799395036128362544805671\
9655040019605793742845953189478187861381292090836895390396`179.\
63187483514048*^15", " ", "nl", " ", 
     SuperscriptBox["r", "40"]}], "+", 
    RowBox[{
     FractionBox["320", "243"], " ", "nl", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["124448", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1024", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["928", "243"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    FractionBox[
     RowBox[{"69204352", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "54675"], "+", 
    RowBox[{
     FractionBox["5120", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["23680", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    FractionBox[
     RowBox[{"3442618112", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "2679075"], "+", 
    RowBox[{
     FractionBox["32768", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["157408", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["5586944", "243"], " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["360448", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["28442624", "243"], " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1835008", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["138149888", "243"], " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["8912896", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["650117120", "243"], " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["41943040", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["2990538752", "243"], " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["192937984", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["13522436096", "243"], " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["872415232", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["60330868736", "243"], " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["3892314112", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["266287972352", "243"], " ", 
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["17179869184", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1165009879040", "243"], " ", 
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["75161927680", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["5059471474688", "243"], " ", 
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["326417514496", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["21835613732864", "243"], " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1408749273088", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["93733366267904", "243"], " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["6047313952768", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["400497110417408", "243"], " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["25838523252736", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1704243023052800", "243"], " ", 
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["109951162777600", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["7225990417743872", "243"], " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["466192930177024", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["30540034973106176", "243"], " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1970324836974592", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["128704433100947456", "243"], " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["8303511812964352", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["65152", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"2268608", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "3645"], "+", 
    RowBox[{
     FractionBox["685856", "945"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["14848", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["18944", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["62464", "729"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
    FractionBox[
     RowBox[{"71194", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "6561"], "-", 
    FractionBox[
     RowBox[{"2144", " ", "nl", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "6561"], "-", 
    FractionBox[
     RowBox[{"250", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "6561"], "-", 
    FractionBox[
     RowBox[{"32", " ", "nl", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    FractionBox[
     RowBox[{"84890197", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "492075"], "-", 
    FractionBox[
     RowBox[{"19424", " ", "nl", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "-", 
    FractionBox[
     RowBox[{"104404", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "6561"], "+", 
    RowBox[{
     FractionBox["608", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"21125504497", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "40186125"], "+", 
    FractionBox[
     RowBox[{"4343392", " ", "nl", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "32805"], "+", 
    FractionBox[
     RowBox[{"3518282", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "25515"], "-", 
    RowBox[{
     FractionBox["896", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"10511752978003", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "723350250"], "+", 
    FractionBox[
     RowBox[{"12373648", " ", "nl", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "6561"], "+", 
    FractionBox[
     RowBox[{"114113588", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "76545"], "-", 
    FractionBox[
     RowBox[{"116480", " ", "nl", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    RowBox[{
    "59963.8663410019581283433189219385008657027627234507230599200150891055039\
254034531628971707056874594224858039162321133493932376662851079474740917343844\
25747584631646124372612209997744001581692862077`179.15558233282871", " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "15244.5462382101157227941826631377610099784539497485476190285004180072733\
299493735404798423474827860863982299454654943799803537566036582052839760462823\
19400230994545999102060588851950005301834617335`179.35314736976554", " ", 
     "nl", " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "432691.108248267544288666763498475896669059599485772890607327006614389635\
849849820707508538449861413682220298837750536318081017455079296094930162329842\
803003484881073274603416225800366200412502038152`179.22503069500004", " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "107736.242805681025559714006470968773032887748758210390603547551067071107\
454443420125139645095549006459539227741404805881670355158193796069596057199351\
605460771053931163418251152200154434805685481988`179.37293408946124", " ", 
     "nl", " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.37768465063370876415071130733236525265219254695202056516825678055867091\
011876043723486028660788477554593582695051053176559671864544422089745501195842\
4703112980041435962847403474373213407388585053699`178.75165967353118*^6", " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "674521.838080951100268464108832658985229664425420284076901891471365821912\
825091985682406100929850548406740048946227410270277655938729977641027296992395\
477101303536124156829892048333605956240528563549`179.38447541050175", " ", 
     "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "8.05726094960635866797570951465298962481231044071275891191940926327206544\
699565398005904851818351418096319006725380916272691820110327287453913283984013\
5844996816228994771893600162268727159946529674011`178.69142579047605*^6", " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.90665212921004279138186894249856161482828849644535553206044086660818705\
070600989246461870255674492638402303560097758294656957832920803620103018378161\
5517764354511795554210954809108482862481256908668`179.3919854257044*^6", " ", 
     "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "2.48062457025276310048004881063014202077063723385535343209606643704989558\
496784096959711028040270815486856883710500714592204153801598477022383014828836\
40376897644486270842789266945444619106427833651893`178.27768383988337*^7", 
     " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.14253732134229163211777364610464825609166069882503716901940961422505226\
663209669547129508667684654460442496460842706880262981760937398349759905998171\
17010342725846732124131320107016352519753287307539`179.39723974238964*^7", 
     " ", "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.26739239436218782690482118890230736132337763056608037746521312385553103\
305972606754249527090602784897975960770252812707774016683448341704398585754004\
4495761295199523971490395282981696636925452394759052`179.10735650321553*^9", 
     " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.12849983312391461279431787688020606709891912747181790209272663495101393\
301730963313689149898475208656443316045361486931711353976878549644507480468783\
105659879031099698524917000075074482507053350926954`179.40111152258208*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.41906638803519141153026393272581477297237203203362963262834209297710134\
671192965049225225554917351077479706896997170309662299531904713055060400595792\
00293068870827548581460544328187977068579083475255559`179.20597342141835*^10",
      " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "5.76144454525928356289982122584788532684273984366085050987824338341866220\
027771405301644110654668092259521157471752076003267556868663242324964389884081\
85050309331307614835944718852954336234758792568402`179.4040778628235*^8", " ",
      "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.90881637842753003887716582062922539317572939446003694511440043888190795\
652327049779229916413969545159648496191201008215647084970190061767176639651366\
795179400763461155074698893298320890551218425185311912`179.\
35939224615828*^11", " ", 
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.86936324054717973559979328355574320443347964570381228046721613990692044\
973501792733417031886367660769289678758200356742970429230704022168516462541992\
3280179547089330990715083112031135718977865768442307`179.40642045233201*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "2.21605814338216085524935900119458022405234951918293105645571242342666850\
914827609944589022602071888308916861987093751122821841672158404495755330540490\
4366783900176298166596655128228957375167275311550680173`179.\
40253719198537*^12", " ", 
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.40041826310187009957579680337589609737960433171090609296678992705315722\
896251263266013699026800215181534440915577025908683162495672321047338658690740\
27498389234541243298182815766539146448712357950522005`179.40831584296478*^10",
      " ", "nl", " ", 
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "2.65447976872503750682502810581136803716756916265609668057643614242855101\
800157460018908428390752600763411256372564820807460582664809167121967515296378\
13754237040994777421107578377214991531177011324809330363`179.\
4350801610322*^13", " ", 
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "6.72099079331917466761760304442916829238475787974849111976701879089077730\
479670613638706140792351528193437987918001399884738635262897383550611053432699\
31710025122840748000158834413484752210077186262710029`179.40988008179215*^10",
      " ", "nl", " ", 
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "3.14998470644501034405157165579233144815484312499769692790990517041100872\
643928388796408344442360015435439135957668665305633255113024668081811186290171\
668342593816590339314251331230374489557745397916800907152`179.\
44107329959178*^14", " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.18015868318165922209245438760996296304231533230089273461341504850690490\
459966190903635021566769910665992432995146132458968229649188972130685531805131\
18283371560867621523597687618700515058127019883512788`179.41119246676627*^11",
      " ", "nl", " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "3.81211904144336382460762630457344687033615807164078834844916698182441053\
897875654491962309629729211389598509344189725155131595290414455383178029801134\
6578333888801793560910289075188747572804885134567031807632`179.\
44108762768607*^15", " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.48659899818766026252101666265220094525923346015341872371610665349175906\
316773783503890296201738501186301768769983892695814774741529039582446296602392\
8420989818197332533686037601142539720499259403826008376`179.\
41230896428183*^12", " ", "nl", " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "4.68027797393470778072774810960109420606850415919077844052775573829777544\
953372684494601422574849813477492463361245901764921610686509770626071429980059\
4548085147543312070844571037049924487565`179.4354509028742*^16", " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "6.87666597306949588196244232820447901213116774475813871989000150053313882\
353855813220472397545091025686707729932838603761342344256516678481675660092410\
0751871474290476324667208281631776743980345925482920427`179.\
41327016826682*^12", " ", "nl", " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "5.85036174300277853927639793820349375815294470402701407546140777760629466\
834880131700217998418768250305308384993760983372904989901989012016387300035164\
19364581499662527278085456317699346357761`179.42843657499867*^17", " ", 
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.15192675652621686379100657497966456803448085011913333300817568898224940\
972406162795521182178750614502476431861847964602583239917480170136743796417419\
4422473569335102876961511794444218423602296237584916187`179.\
41410621995905*^13", " ", "nl", " ", 
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "7.43252392502741265315682817284065176261232682605325446830199548923775440\
954994121749827589592558418760729830625730768381674308155004414318338159607135\
022361103662846732232713178637891128295315`179.42076380225626*^18", " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.43304890986103513132175170819606831595425989482652126751432292455943351\
622303631302182928586474846474597801299218045164689184986761008991079381081222\
864749104154365349243351750981849631120953462321499218542`179.\
41483995778768*^14", " ", "nl", " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "9.58930890567888460663659704408724970332990326465763819056120946939918434\
320026196173295717273548560758985133269464472205275214698528419782910796756684\
0851329079162788287805804603509014886761209`179.41330801303985*^19", " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "6.46883102468856976696465947012315735773445682805258528854953754420515035\
953325948994084555837372983727503277894379075739378926232759426977467639066549\
891158972007285872522156794570379402733253750937784520735`179.\
4154889962625*^14", " ", "nl", " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.25453367046656419008144172400654107041091552256517931484806442539171459\
072184085970208082252616919741958103998253238111651480056441765303916166189411\
979827311365044322321976944367342620308731988`179.40629989037672*^21", " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.90135679780278422316637822512504843517462253267775399233375512148516582\
646065131291873956189119696104382854975271996810373873967223705654999344896333\
3753214676313838451882783193414074610248558975351423062759`179.\
41606713487502*^15", " ", "nl", " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"91360", " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "6561"], "-", 
    FractionBox[
     RowBox[{"3584", " ", "nl", " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "-", 
    FractionBox[
     RowBox[{"280", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    FractionBox[
     RowBox[{"10123168", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "32805"], "-", 
    FractionBox[
     RowBox[{"51200", " ", "nl", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "-", 
    FractionBox[
     RowBox[{"29344", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "-", 
    FractionBox[
     RowBox[{"9632278256", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "8037225"], "-", 
    RowBox[{
     FractionBox["7168", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"99712", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    FractionBox[
     RowBox[{"18787866688", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "24111675"], "+", 
    RowBox[{
     FractionBox["131072", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"731936", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "-", 
    FractionBox[
     RowBox[{"10976", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    RowBox[{
     FractionBox["33280", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"112949824", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "76545"], "+", 
    FractionBox[
     RowBox[{"181501216", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "76545"], "-", 
    FractionBox[
     RowBox[{"512", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    FractionBox[
     RowBox[{"29696", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "-", 
    RowBox[{
     FractionBox["27520", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"275968", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    FractionBox[
     RowBox[{"3416", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "2187"], "-", 
    FractionBox[
     RowBox[{"448", " ", "nl", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"248", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"5834008", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "32805"], "-", 
    RowBox[{
     FractionBox["9536", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"3752", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"41935958", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "229635"], "+", 
    FractionBox[
     RowBox[{"78784", " ", "nl", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "2187"], "+", 
    RowBox[{
     FractionBox["10304", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"4441331498", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "1148175"], "+", 
    FractionBox[
     RowBox[{"2164288", " ", "nl", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "2187"], "+", 
    RowBox[{
     FractionBox["322048", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "11530.4084522367664651536036649261279473729973416671623337114260475952298\
438798419649872972359170027814852356408952920376325826104383409647593577380725\
64882826526727679710795894465827869734426884116`178.26166862194248", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "9371.71284865112025605852766346593507087334247828074988568815729309556470\
050297210791037951531778692272519433013260173754000914494741655235482395976223\
1367169638774577045951607224030399307330719954`179.3274826127344", " ", "nl", 
     " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "556371.474633455038309129353622735161077702562265506831052096477585586637\
942154620342976442836155189017921651579307407688022726962395897723417734766021\
885907949800660634934990543855676645953675251254`179.10434114956507", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "67387.2007315957933241883859167809785093735711019661636945587562871513488\
797439414723365340649291266575217192501143118427069044352994970278920896204846\
82213077274805669865452011919801653209263657288`179.3757506646346", " ", "nl",
      " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.88167448560910495449156208109267838442882939663110394630802060654385188\
332421693066079263781265366707298149120681302653484198424749851399167937555826\
7961721820833021399104454279191753531813396663475`178.9369628129483*^6", " ", 
     
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "422683.666026520347508001828989483310470964791952446273433927754915409236\
396890717878372199359853680841335162322816643804298125285779606767261088248742\
569730224051211705518042421502813055636615891467`179.39290782979825", " ", 
     "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "3.77033836542600560572632247568475543558763107739474982898732101998852688\
926623596186625521948563417663714483735742207799377830432769197298984485413952\
93109217589858541106917225084856726380475748685695`179.264186347516*^7", " ", 
     
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.43932372455418381344307270233196159122085048010973936899862825788751714\
677640603566529492455418381344307270233196159122085048010973936899862825788751\
7146776406035665294822941600405593959467876506648`179.4088242311894*^6", " ", 
     "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.72583777527054225563516138475787173401266123930113147008720024407355649\
244239741473959223535773265224302765764945715279380690622260839130202906907515\
033161008429932096548793765825620252984626583611437`179.3158920297493*^8", 
     " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.33025055232869553857208178195832516820171141158795479783134104121758442\
746097067084721405709060030047684368672022993010647331634985955973610294597948\
91893657325756091187527143140065565704717301714523`179.42404501174317*^7", 
     " ", "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.51449286520444599025190664281456373901893619074331960369950743134724317\
893919583828078571658774055589839682332112055199433077923478144026406278770373\
7986486214869683253965146886103656337828324354036656`179.4645836508201*^9", 
     " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "6.96176210352603043961068652426677118035142726500751192109216800574825266\
183290874648899340257364948722973414331439022797047488405513096871121562479587\
17094519563655366120379940298443394551547210354342`179.42870950911006*^7", 
     " ", "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.99331882733545534945240800324562636960908865933014450398611719718446563\
600289185670592564363734720950133923125054323055607178433894698495324294364012\
16418177320364125050096355972331092627009643130406943`179.50511786295493*^10",
      " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.53090724888592766782067193589827334683301761491061902584536329392296470\
485770897293531038387005465194765606288240033096000174189474600997234742090709\
168898469309991943712125837261921289212321429313156`179.43538922160698*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.80855571277200675400621733655214081833493181576333694245676530080566566\
123948411203499510016189337588367619870445300825977942509343226689012623974534\
03553456555686442744886740786290073156846095653256293`179.5721788870858*^11", 
     " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.74710041250004572473708276177411979881115683584819387288523090992226794\
695930498399634202103337905807041609510745313214449016918152720621856424325560\
1280292638317329675211217570312084476443632487472521`179.44343532834242*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.64132803491064456255325115679538137335618178442641183290110731658388183\
731046516296580169070508655309805535259546407322805127572701287863558938543811\
0899308861136267805483153061514649247779484908421176518`179.\
5696292859491*^12", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "8.47345457670299704867606102174003408571309805877707112275013509581410815\
978717213285114519682420916988818223386124620692521927089828324396225630793532\
0280999293344972356508913683993292534357596148868024`179.44522281899785*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.62458222863762621506791786515903610292802951046332903491534244304965415\
328342741626635872182725350334188888637732376460945077651758682881469108998805\
45451189178519260397273193748339602121076128704296960027`179.\
56371769104507*^13", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.04223749912335346409420483494557568631642705716779790853864927939002013\
076087150161224235298309372383446457520531594605668679742753816827890901964976\
03905011312418719821653771816412166618479584118890628`179.44896629643915*^10",
      " ", "nl", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.68105626503758672663717473927522432326508132773905277526811162057834003\
047720975158563027260523166325063699796222472498522753159011634969463345104621\
820909832743516752581738379039697051632262887439904671248`179.\
53825725186934*^14", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.90171580043993815055543450605179000240728635790364185425913820975549370\
611099006160734555796284191345919740981469376531104926166654561716290111351839\
746901475296537024907818788379760600347777623691690981`179.\
45418439236954*^11", " ", "nl", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.84370107051354720914661607689986917363023557121328226456762095487172960\
250371173344134166554215907263165425720572472188535876046033394774554005753692\
69998559175790072323893671514345696604424999512415042114`179.\
51165233617016*^15", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "8.84139639055568422798052427682057311686941316570946200575830205459835089\
464719094348723978353607983237612867242496872126501756131385761015390645020274\
649904279533909163409296758990957875464292967689419144`179.\
45494157597008*^11", " ", "nl", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.10963173378448102957257201208313063692436323587294109628912425195486579\
428364037001732247515603967484980413408260366015816943524991661129977769864458\
23947171305215447245194231649472907025`179.48559639528736*^16", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.06867128162304327222845741364259882778401296919815438333956852475370993\
889512408030926549445067963586482105000623519142037660556179074697593216111734\
6302531487716672901177012587022873282839753005570167932`179.\
4573727537637*^12", " ", "nl", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "2.50908902478878856224091112813998558478797706353419150925628845604731910\
052515426029836668800021264968754965215865300513613591304450502138499482015604\
18120615257784217463523402211337936424635`179.4636103385068*^17", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.85570797364157443712209144307909740008505440604206036304801736900502332\
601098033196798628897394329493094925193690625789391221489986922085687517786283\
21838198381408257947931462499114370751941349271301260156`179.\
46114405409332*^13", " ", "nl", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "3.07738125333776741526012721854080697932682273972473397169165691020351971\
333205687806632353909071950397668589561161357215689281620349118958916514834314\
278175710428827232254404007542966226933272`179.44499745003543*^18", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "8.39764732730649032208635210329715292194110882079896846297233612653607812\
165062225580259954503479073801029743900719451433564239180312770242569322695200\
20669863322973949922633506097119229521246739973054811231`179.\
46144418998787*^13", " ", "nl", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "3.87296848842568956832440877029454308194502386665693001219812763565406507\
475083402097917161000773421590241865553551157787367612930856001126268994795504\
4515576530375563503503264636593189747002252`179.4299765686426*^19", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.77383371212228552323074327431625906571440340503521331408041647693063815\
068172366647312181081244262072148782388433804555808913107388052921821985002812\
889523129174545296457432360445173153150433134015957612105`179.\
46317034672322*^14", " ", "nl", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "4.97817911283548993783862801485184924378223468902590238448804620049980207\
234078596664052922772262550683708589191257654994311006818747345286683968658108\
39164608293385348076490837535320761274118048`179.41779455309174*^20", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.68542276176707904495751699818511728460893312018947458308387865395853776\
391176536419818918003376972149666412556753878467749201227777843609361401663507\
6911039147785698257274774460956929951568107301267904903452`179.\
46608336987947*^15", " ", "nl", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"10432", " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"122944", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"4121024", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "8505"], "+", 
    FractionBox[
     RowBox[{"10613536", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "5103"], "+", 
    RowBox[{
     FractionBox["256", "729"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["10496", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["23488", "243"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1472", "27"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"256", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "729"], "+", 
    FractionBox[
     RowBox[{"128", " ", "nl", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"92080", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "-", 
    FractionBox[
     RowBox[{"4864", " ", "nl", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"4015904", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "32805"], "+", 
    RowBox[{
     FractionBox["2048", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    FractionBox[
     RowBox[{"34723168", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "32805"], "+", 
    FractionBox[
     RowBox[{"266240", " ", "nl", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "-", 
    RowBox[{
    "43743.1998058885577653686588615386380698317930735860921060356395104816798\
394022205141576830667740718863653940362466435686694477392137564763806542266428\
35387308877594501209032800125014112618644564459`179.3370652942755", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1153.69730224051211705532693187014174668495656149977137631458619112940100\
594421582075903063557384545038866026520347508001828989483310470964791952446273\
4339277549154092363950275711900894442724497731`179.32538934152342", " ", "nl",
      " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "285738.084344956940878576393364913912843879155558070387897922742617991928\
852360557641261686073590282793399191312415892666601437773880915475517099263319\
579271461458198035341088448262718733179995542796`179.26478410695327", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "8180.76268861454046639231824417009602194787379972565157750342935528120713\
305898491083676268861454046639231824417009602194787379972565157750342935528120\
7133058984910836762492080415383523054949717231`179.39319357364752", " ", "nl",
      " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "2.80399847417146988848526328690039211210250297397313367821644366263643946\
061101831715248383149781901765050149442581812410006523647079745516547721228776\
790225206718970413975335016673766539126540252403`179.47313210879295*^6", " ", 
     
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "50582.8843164151806127114769090077732053040695016003657978966620941929583\
904892546867855509830818472793781435756744398719707361682670324645633287608596\
25057155921353452215886823066718068977536144403`179.43274499762506", " ", 
     "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.79901397978364268630353821941086440894749150675716050332929116332972340\
606129442269830703695418823882811783846445003373599489068420630403257144532672\
95294785829918715150583659971969345618813632050051`179.49325451752176*^7", 
     " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "288154.630086877000457247370827617741197988111568358481938728852309099222\
679469593049839963420210333790580704160951074531321444901691815272062185642432\
556012802926383173282654292032712121401298373257`179.45872818589163", " ", 
     "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.28783774658845522428549995705475263501764958351829717962548259122928718\
398426758432781148898346478837015084982717572035341754227705288809687875161873\
179537332913834299956927167426416522083930306216771`179.6056660034713*^8", 
     " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.55344592592592592592592592592592592592592592592592592592592592592592592\
592592592592592592592592592592592592592592592592592592592592592592592592592592\
5925925925925925925822458988725887734175958141969`179.47712125471963*^6", " ",
      "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "7.74593406530516980925617309456238353891365540029486871790578720406422670\
055476939293489955441815699304579251724895932661009865824600028210144555130882\
684640351816324826390132188321937509832961278167318`179.63290276929493*^8", 
     " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "8.04723346319158664837677183356195701874714220393232738911751257430269775\
948788294467306812985825331504343850022862368541380887059899405578417924096936\
442615454961133973408647344101925221228119259802`179.49083208653485*^6", " ", 
     "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "5.12985488201259074531512928506668708542060235367374938932017167689151578\
157231812970569651043477299930441863476116463980155149640419165312610802035980\
8958650365073225129464620267287218619459882843255694`179.70931353015737*^9", 
     " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "4.04432934394147233653406492912665752171925011431184270690443529949702789\
208962048468221307727480566986739826245999085505258344764517604023776863283036\
12254229538180155459488469527426040041879260886202`179.5014489180589*^7", " ",
      "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "3.16319772599634200435303612516931184436025331730443503517552517452257419\
259270254246632086345356749686582090202490075383344859359576011907481205803089\
03874570692889206589528799180239409325401412477371033`179.72538780877383*^10",
      " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.98472854299039780521262002743484224965706447187928669410150891632373113\
854595336076817558299039780521262002743484224965706447187928669410150891632373\
113854595336076817529566379537396290217611411347771`179.50991376811598*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "2.12133785818302696923737052399722849989873975923458194040950223269888836\
693855620766174282855850579907468566738891101006276719301799537511076781505915\
95506415664552068864758209468146861553780121939676945`179.75344872331198*^11",
      " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "9.55419108140832190214906264288980338363054412437128486511202560585276634\
659350708733424782807498856881572930955647005029721079103795153177869227251943\
301326017375400091277161984919441761677279485127413`179.5168211292094*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.41378062127423860022464919798701328718254714065098230530510533945364796\
425668530301949216473678679571626526580402377513039784751669617603183435162104\
0614896487532781691135193387613576296241758256359473237`179.\
7727212517099*^12", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "4.52670307145861911294010059442158207590306355738454503886602652034750800\
182898948331047096479195244627343392775491540923639689071787837219935985368084\
1335162322816643803296585706696943387327967593863935`179.52256483526892*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.00928660884227160124178817379700660116005072824090467780156416944432779\
901660382260812068659263217731406455947275976271401925226394550884617523628289\
74358548452853819100815518788920788465383219638727354609`179.\
79529601388634*^13", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.11625823418820301783264746227709190672153635116598079561042524005486968\
449931412894375857338820301783264746227709190672153635116598079561042524005486\
96844993141289437580066964709759226799482293142801816`179.52741619158942*^10",
      " ", "nl", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "7.35434487924027704138705961573220589085993624530754419923270310231927101\
871773834268495770671457887689354574154236335026976714549805965251799780796956\
88874648971537570222787315804616063291930068039397766399`179.\
8121818845504*^13", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "9.78160635935839048925468678555098308184727937814357567443987197073616826\
703246456332876085962505715592135345221764974851394604481024234110653863740283\
49336991312299954243938150338985998249830015819042824`179.53156821259122*^10",
      " ", "nl", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "5.60231188886568660628972393728130026795162879819090209771613434447582132\
089108558816177686864510039606468158073180461642742121984745791079935717210945\
790785425172217486643362744363510757711482253642839454572`179.\
8278898883114*^14", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "4.47697807286021033379058070416095107453132144490169181527206218564243255\
601280292638317329675354366712391403749428440786465477823502514860539551897576\
58893461362597165049336347324868525976795500619374239`179.53516197416997*^11",
      " ", "nl", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "4.34908590808433403258565283808970867042055118455262271766452999949456748\
484924207099965514462236342309198635520991686170851271271310825901289362139717\
1013493567575804748882355426242742206336018705182492991296`179.\
83989820994043*^15", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.03160790482067489711934156378600823045267489711934156378600823045267489\
711934156378600823045267489711934156378600823045267489711934156378600823045267\
4897119341563786007328174927845106207266675785129729382`179.\
53830298869647*^12", " ", "nl", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "3.45201369099116099708410355122394007526598223315172785021315010142518745\
713563798705154700118606312322165184498180775682875029257907533667341121891715\
2337437351737247351590285930920517917495`179.85019331812387*^16", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "9.15002817810845907636031092821216278006401463191586648376771833561957018\
747142203932327389117512574302697759487882944673068129858253315043438500228623\
6854138088705989935835630104791871563927556503245922173`179.\
5410717501063*^12", " ", "nl", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "2.76842043157269448286284972135751678307106358395368765073865334487183384\
220997680183299524851774277564643691861474949982274992129526734970129514703298\
37597196164921781551726559860117396402832`179.85851616894396*^17", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "4.09358183722144599908550525834476451760402377686328303612254229538180155\
464106081390032007315957933241883859167809785093735711019661636945587562871513\
48879743941472336509704545883801649716842865951552699283`179.\
5435307358293*^13", " ", "nl", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "2.24080763527135391829728947799858104295450156955170321311548341813512250\
025718119453540841783392797348661513593012384506500024395326152390565391080853\
21980800338130391257458901666184089290359`179.86573970475717*^18", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.82051373825890677640603566529492455418381344307270233196159122085048010\
973936899862825788751714677640603566529492455418381344307270233196159122085048\
010973936899862825664707920596252752396398579134993247483`179.\
54572918124038*^14", " ", "nl", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    FractionBox[
     RowBox[{"256", " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"50176", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "-", 
    FractionBox[
     RowBox[{"245120", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "-", 
    RowBox[{
     FractionBox["164608", "243"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    FractionBox[
     RowBox[{"88", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "4"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"8144", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "4"]}], "2187"], "-", 
    FractionBox[
     RowBox[{"104240", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "4"]}], "2187"], "-", 
    FractionBox[
     RowBox[{"1087808", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "4"]}], "2187"], "-", 
    RowBox[{
    "9372.87517146776406035665294924554183813443072702331961591220850480109739\
368998628257887517146776406035665294924554183813443072702331961591220850480109\
7393689986282578873632363988690445799718066945`179.5291683754824", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "45115.1083676268861454046639231824417009602194787379972565157750342935528\
120713305898491083676268861454046639231824417009602194787379972565157750342935\
5281207133058984909109054285668945300547578864`179.31197609466477", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "468603.406721536351165980795610425240054869684499314128943758573388203017\
832647462277091906721536351165980795610425240054869684499314128943758573388203\
017832647462277091744637415768676068956574814325`179.5865516784952", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "2.26892281481481481481481481481481481481481481481481481481481481481481481\
481481481481481481481481481481481481481481481481481481481481481481481481481481\
4814814814814814813469794256584166782770909528401`179.47346015787434*^6", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.57159858214127514860539551897576588934613625971650663008687700045724737\
082761774119798811156835848193872885230909922267946959304983996342021033379058\
07041609510745313204238902066874540045537465870786`179.60046928552248*^7", 
     " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "7.18557521395068872885230909922267946959304983996342021033379058070416095\
107453132144490169181527206218564243255601280292638317329675354366712391403749\
42844078646547782277805767210887472160462985659273`179.507460671127*^7", " ", 
     
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "4.43824493608972229366712391403749428440786465477823502514860539551897576\
588934613625971650663008687700045724737082761774119798811156835848193872885230\
909922267946959304496406446883057305535783749179415`179.61075928849584*^8", 
     " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.95318771287348000971650663008687700045724737082761774119798811156835848\
193872885230909922267946959304983996342021033379058070416095107453132144490169\
1815272062185642429410286564343320713288854374652679`179.52785775833433*^9", 
     " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.12036663524434606816379458161865569272976680384087791495198902606310013\
717421124828532235939643347050754458161865569272976680384087791495198902606310\
01371742112482853203985748492889291500781885125187699`179.61522304020588*^10",
      " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "4.81988465123932170545231767261088248742569730224051211705532693187014174\
668495656149977137631458619112940100594421582075903063557384545038866026520347\
50800182898948330928260039957122144734403024460668903`179.54106373341193*^10",
      " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "2.62561406972613912490823795438957475994513031550068587105624142661179698\
216735253772290809327846364883401920438957475994513031550068587105624142661179\
698216735253772290105164457842625284750949937275978627`179.\
61711462801966*^11", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.11302272451468285892802283379058070416095107453132144490169181527206218\
564243255601280292638317329675354366712391403749428440786465477823502514860539\
5518975765889346132156773980825872871116495495738085872`179.\
5502886268934*^12", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "5.83567125951041955258669676604094328703703703703703703703703703703703703\
703703703703703703703703703703703703703703703703703703703703703703703703703703\
7037037037037037013361987222053232079997504269595701457`179.\
6178164970278*^12", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "2.44862952397828528985990799885118830732738911751257430269775948788294467\
306812985825331504343850022862368541380887059899405578417924096936442615454961\
13397347965249199680411764495731747423559203727237005786`179.\
55711471702264*^13", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.24644986955631047679924193614685867930526977594878829446730681298582533\
150434385002286236854138088705989940557841792409693644261545496113397347965249\
199817101051668952101080841502394933732000013721993570027`179.\
61794854871434*^14", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "5.19128034894541701801357364131262927061899862825788751714677640603566529\
492455418381344307270233196159122085048010973936899862825788751714677640603566\
52949245541838133939960455331060938603949372792007424036`179.\
56239297946863*^14", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "2.58099824069127143579772733335877642219449266975308641975308641975308641\
975308641975308641975308641975308641975308641975308641975308641975308641975308\
6419753086419753054158162532415341713722169531448222662645`179.\
61780696591427*^15", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
     FractionBox["40756", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["24008", "243"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["19312", "27"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{
     FractionBox["472", "729"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["39980", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["138128", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{
     FractionBox["419872", "243"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990143625220419*^9, 3.990143645031538*^9}, {
   3.990143698871196*^9, 3.990143706644967*^9}, {3.990143768901937*^9, 
   3.9901437828899918`*^9}, {3.990144214858992*^9, 3.9901442258031883`*^9}, 
   3.9901451098169737`*^9, {3.990145244660963*^9, 3.9901452620375433`*^9}, {
   3.9901455300836973`*^9, 
   3.990145537187162*^9}},ExpressionUUID->"c3a0b3b4-5154-4c69-bd30-\
4042cfc14549"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["g", "2", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1c9ff3d0-5f38-4082-a69a-35c30e53f9a4"],
 "(r)"
}], "Subsection",
 CellChangeTimes->{
  3.990143339906053*^9, {3.9901435740448427`*^9, 3.990143615183794*^9}, {
   3.9901436651216908`*^9, 3.990143665121722*^9}, {3.990143735193988*^9, 
   3.990143735194018*^9}, {3.990143795378069*^9, 3.9901437971979237`*^9}, {
   3.9901438592168627`*^9, 
   3.990143859216893*^9}},ExpressionUUID->"90894d0d-41a6-4c28-872c-\
f8babd64f895"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g12", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
    "-", "3.617984504405855518351771757648561137184288629166577947343037167589\
854967356677465045897854370794204169269790040344635029975324278435883648333025\
872528732263096607326826107946850011346392189215`179.21964196992374"}], "+", 
    RowBox[{
    "0.42483698724516737649420809191297179920308483430702655734375316122363523\
081275587558672419833675204787380531061892410387752034379277048711388370240772\
5119376424682739980086128740315693571559041`179.47971600456515", " ", "nl"}], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", "nl", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "243"], "-", 
    RowBox[{
    "35.2902251378566153995553642136707914222539863814442201508746346765620206\
731238943066202332660563728955802149934988355692821504721878555207616985376362\
41476787297317328350385077848692452430056183`180.", " ", "r"}], "-", 
    RowBox[{
    "1.20623693552912630533786218839859376633028152776144302171578707747773690\
844471612116241792016746159847299285861041335683903248748001452927310144911400\
9370117197667385904597736905998177702311141`180.", " ", "nl", " ", "r"}], "+", 
    FractionBox[
     RowBox[{"44", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "r"}], "27"], "-", 
    RowBox[{
     FractionBox["8", "81"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "r"}], "+", 
    RowBox[{
    "95.9839336756520867657092960646893198710548002195083250102937246178498556\
108922396369209456996293370300088105421039738962596512976540053301743091540714\
31681775115773212728346332692665283400281412`179.77303543405836", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{
    "18.4481235942925184338955959614709887864179117862341020731015506358329546\
366413944128901544308396907119407109857955750311769354107231603334164184302342\
46847416275556563875586287625040770885739339`180.253810633052", " ", "nl", 
     " ", 
     SuperscriptBox["r", "2"]}], "-", 
    FractionBox[
     RowBox[{"269533", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"]}], "17496"], "+", 
    RowBox[{
     FractionBox["824", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{
    "800.744645321288797127483391463990182860643126437970727565914735398039494\
052840234762419001988085150136128461859698358806519124872697443796114929350779\
369206601094315899305658892827692584485681559`180.", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{
    "5.49708246567426213218840812818145149185351367524908428601984371891818092\
330708626311894992299293275634329931315116026540403165216485465439423391449475\
3193771853776975548821309709603021554270123`179.27858851277097", " ", "nl", 
     " ", 
     SuperscriptBox["r", "3"]}], "+", 
    FractionBox[
     RowBox[{"99643", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "3"]}], "2916"], "-", 
    RowBox[{
     FractionBox["256", "243"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{
    "23510.3098320182858091103348402308788867764755381523492087367787201029566\
366164954064693287595065180241418984345146199637323936512411237387044150941041\
25414460321837520922799101598300967261527637722`180.00780051807223", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{
    "8.79473944380404663563508408164042922616725207743521317853246149208029907\
328594722309917055642241451976592992902068720200326205817322625637014518431597\
0410904374922703210208063707181693945875214`178.7758681050614", " ", "nl", 
     " ", 
     SuperscriptBox["r", "4"]}], "-", 
    FractionBox[
     RowBox[{"8178343", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"]}], "139968"], "-", 
    RowBox[{
     FractionBox["32", "243"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{
    "25279.7591653797304240352824675954057061638913843156852029390443040193215\
509681245376545519780197836726982478668338675699116727775304630748629757036468\
55771482439468685718448003856161770799395863509`179.78345948976224", " ", 
     SuperscriptBox["r", "5"]}], "+", 
    RowBox[{
    "5.12315549355982236312339893369448973513670520741738607552540260954805406\
206683666407414118873959614872566856834415720350124616428504338139683902713135\
6686017019601495804876973843328393677774805`179.09905944880597", " ", "nl", 
     " ", 
     SuperscriptBox["r", "5"]}], "+", 
    FractionBox[
     RowBox[{"15759641", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "5"]}], "19440"], "-", 
    RowBox[{
     FractionBox["320", "243"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "5"]}], "+", 
    RowBox[{
    "1.68341643147519747978447338067240320322656840982444157060306711577710486\
593679371220799572474966698760518401855957781358697283297462731169659548578349\
8026408789199693421428691427804327417146054096993`179.9983870956495*^6", " ", 
     
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{
    "325.898072257850896707267228060114965239768487511553821451904250599576304\
910915056295206376709464945944951527424418481180838121190051361975707422056717\
426812529104182139302882880303447420784128351`179.5407904946556", " ", "nl", 
     " ", 
     SuperscriptBox["r", "6"]}], "-", 
    FractionBox[
     RowBox[{"2152723", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"]}], "4320"], "-", 
    RowBox[{
     FractionBox["2176", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{
    "2.28835158231050116688918485466771137426703686172717112218757412907219857\
469130000615871921813195682761762447732073133847310029730167912837651091746797\
5693421258109028232341640342223499148447552460883`179.88095431899112*^6", " ", 
     SuperscriptBox["r", "7"]}], "-", 
    RowBox[{
    "228.319936391910675652293281579969913053415528452411956206576143434589744\
682210254693866439229991779397325741847335109987545759258750568843347458753679\
979204554713079609323039496535077150171884471`179.85964309047355", " ", "nl", 
     " ", 
     SuperscriptBox["r", "7"]}], "+", 
    RowBox[{
    "6.36880889816504731504967528781095230680973465933553796166086171756274768\
194465213708328941776247687313797687175394055601845516294171377495428773653874\
31551481098020632771925232253562028292582793036333`180.00000717927676*^7", 
     " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{
    "3380.98288593911361347182966569814061199488566383203965259420485343988672\
877153412524626432503998674159053803137814815629640424909194423363529283841765\
0598091903862202534118175795195893232594951799`179.61291339103965", " ", "nl",
      " ", 
     SuperscriptBox["r", "8"]}], "-", 
    RowBox[{
    "9.87965213609013316841577469140401537214669353228569521395304237892520143\
111128505327558075020166292537837185024491751453680656660661306675650285494147\
14654166666821435050544591012773798548676277528699`179.9466414189257*^7", " ", 
     SuperscriptBox["r", "9"]}], "-", 
    RowBox[{
    "1319.44497469185307119622862645692324172799920102555650935814531553443968\
650036767239304866499953073933184478000837053169566223151845849588779107898087\
0447597549773721693038160425592949498586615391`179.93643931223738", " ", "nl",
      " ", 
     SuperscriptBox["r", "9"]}], "+", 
    RowBox[{
    "1.73571192837459909199596148999997866081714737631781213192190595066715337\
866726699870819878477535767648187993842272980153230295854922011997850365561850\
8183299371681590885223415678183903881453660355407209`180.00000144767859*^9", 
     " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{
    "21909.5827610433412724109345039651744136103406080196764419899030575615400\
850780164280371087199422429836375746404782335155381324385081610483459706357697\
3046311648693819990189333011176537207926810644`179.6256121087015", " ", "nl", 
     " ", 
     SuperscriptBox["r", "10"]}], "-", 
    RowBox[{
    "2.84410377396445987044785266364366918075409522556381632829623486627851492\
456742810957156155360559916557296161321722598527371856673738523556733838835420\
5049306926169792840899240793630143920057024046721168`179.96944502740365*^9", 
     " ", 
     SuperscriptBox["r", "11"]}], "-", 
    RowBox[{
    "6699.99163069617088502207829898680725694996461880703597351612517526092508\
064422149586977311162603849311956541492036505767723322031380633684675999928496\
8422478191658070237505624659255025219577710293`179.9491754657132", " ", "nl", 
     " ", 
     SuperscriptBox["r", "11"]}], "+", 
    RowBox[{
    "3.94755300105955086133592569532477260694279312385601390628132791691580547\
540191338572504281807036934895825022645342036032865251612447457399353101452591\
23849484195566136020823716826645276240255536635105283`180.0000003136352*^10", 
     " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{
    "129517.938573614722046429662437986761250067038291090703945650277298878347\
707111938252147316608754129452980324466196290297593551427260998176514077569971\
655352052981883644342329792515271976015943847669`179.6311293342594", " ", 
     "nl", " ", 
     SuperscriptBox["r", "12"]}], "-", 
    RowBox[{
    "6.65618684436320677361221022516764482760582781623956450237172622914729206\
402988595088683939460527979364795849502643766781243030255547672702702184669464\
80202557228290319973366966688224574624020967443834684`179.9801059639229*^10", 
     " ", 
     SuperscriptBox["r", "13"]}], "-", 
    RowBox[{
    "32250.4753147432546179849697727858100192121922318181921189457021842226340\
096959514127078459198550769218202161746091978212183042818802619068034178121854\
22481954659475260218554386111549083781533916475`179.957358130769", " ", "nl", 
     " ", 
     SuperscriptBox["r", "13"]}], "+", 
    RowBox[{
    "7.93389440301143061207935223960936552221363737193987526922017041928666691\
079771611504496825655380315205073827650219966743610511348290292542853818748344\
187406496854492065441548266293575165900119094324877376`180.\
00000007320799*^11", " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{
    "720658.979378653559833087884912023704707856124174945333396970004292289448\
090398891933966045033856135513304724155568201780972157622661692964823652142325\
935425839359272713486840535159675729387056535724`179.63385870325615", " ", 
     "nl", " ", 
     SuperscriptBox["r", "14"]}], "-", 
    RowBox[{
    "1.36050689886590187268938962708024588016031725645338982129321797846108704\
477734751228348025534048339628118879326760171926179169029917039605323081341504\
8689653359237666263288072697989279771438433314557093898`179.\
9859052847816*^12", " ", 
     SuperscriptBox["r", "15"]}], "-", 
    RowBox[{
    "150413.477121585811077707343074133455505525315108516757931311483863272615\
482022108585117951323480578650266326185882009472961944097152422924907278270302\
276410513283549899550960248924383007926359172323`179.9631786081668", " ", 
     "nl", " ", 
     SuperscriptBox["r", "15"]}], "+", 
    RowBox[{
    "1.46143642571598953630746754816648187296257721091972383107105602262197231\
025436867193925103164669296684673612423853654939674576162362400532454240515629\
53505532294751864206631827862329319995972233624305133511`180.\
00000001812327*^13", " ", 
     SuperscriptBox["r", "16"]}], "+", 
    RowBox[{
    "3.83828196898646197607890377803579271573327802940480116620914104091297515\
426777405315152491642707103409716579483126098995159512495616934184519609856448\
9944870591827113783426363738932527186674391641159`179.63528322964973*^6", " ",
      "nl", " ", 
     SuperscriptBox["r", "16"]}], "-", 
    RowBox[{
    "2.53517932862701213756368421185565567541702000633670924129899576115332606\
343628214686124254565637960901090079859910806825145276272757346072635406302263\
39223569494068899352313811011430083365066718143026375201`179.\
98941095021544*^13", " ", 
     SuperscriptBox["r", "17"]}], "-", 
    RowBox[{
    "686532.616814642872913685399742522056009133860793978875548720727974999444\
607737014626216849790432177367829273698502592913167657695459912389668684072655\
582141954569200437669485782315535456592893628038`179.96756541710957", " ", 
     "nl", " ", 
     SuperscriptBox["r", "17"]}], "+", 
    RowBox[{
    "2.51816024857331559535754563064881396633015972656445534967076404599955282\
227389893830537042605449147150048879093280533127335905301253896391687648060577\
284720884701049804046022511529784709544362686267909247309`180.\
00000000470703*^14", " ", 
     SuperscriptBox["r", "18"]}], "+", 
    RowBox[{
    "1.97736504216636984323547230922595396356186139257270721824758630615503396\
769209515336099350483132452682853992738805790271151972972103115938244833060619\
64687342909438099210502127236356218561461029814591`179.6360306231344*^7", " ",
      "nl", " ", 
     SuperscriptBox["r", "18"]}], "-", 
    RowBox[{
    "4.40660792643227910825558352982082865945684926868922977088558642738979858\
815541546954706165207881384297713813193488947478880781287021656258538214074691\
921024954092724530779687724265825365560844970027523158687`179.\
9916704992968*^14", " ", 
     SuperscriptBox["r", "19"]}], "-", 
    RowBox[{
    "3.08395708798333932248113397305913487355630471183240090181536021018748384\
752246995626230459078407755488932466372489470012875946326187217639030308396954\
1219498059751798012607618272672527011284003244279`179.97100253890187*^6", " ",
      "nl", " ", 
     SuperscriptBox["r", "19"]}], "+", 
    RowBox[{
    "4.11857492413969921251382268249438884104075143935365274547661351498016489\
223381933773710634640149436044027084630285243659028162338288554839581124335914\
8522755923577864908339891137924597204963280623024330886082`180.*^15", " ", 
     SuperscriptBox["r", "20"]}], "+", 
    RowBox[{
    "9.92271143430739071508196310590182217497969663690709628861169796688214689\
945701318485158986051005981344493877964522920711821723536189171205919050990216\
7270590623697504884516768698042993019536560496852`179.63640335669874*^7", " ",
      "nl", " ", 
     SuperscriptBox["r", "20"]}], "-", 
    RowBox[{
    "7.26054630410946199490291747910029575546225117414707699656696080206012863\
513350281779674097740397164525564074583164670278008759689879356025591319208649\
2711986405734715391252195355782761881372480896570190016994`179.\
99319559566982*^15", " ", 
     SuperscriptBox["r", "21"]}], "-", 
    RowBox[{
    "1.36831230835870734378936353546237539873181856268383731988786992317156516\
929866672221406982994722884448802487852931159044374317798538054842362629649579\
50649999135400380814990968398842729977065443890336`179.97377333106562*^7", 
     " ", "nl", " ", 
     SuperscriptBox["r", "21"]}], "+", 
    RowBox[{
    "6.45662140502839560956629682980184962837644109654294355315002723371256727\
828691266231381296025469020101943404828793030627807957863708463101208298148865\
3287852409647976717965932156432863796505`179.99962361847733*^16", " ", 
     SuperscriptBox["r", "22"]}], "+", 
    RowBox[{
    "4.87450503738350778555153367936115242138942506287871570586993804246208158\
349450765491211097459310257108007597122654404481354632625452409728123906995200\
879982692009117198316809808432528613326055153965921`179.63656000549494*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "22"]}], "-", 
    RowBox[{
    "1.14607099721742848528207243000633982950626039673750063013717785511281256\
147081924865308060667577965450146809784554939279889527554359843612816995518652\
24993077368715314705536146004609608897305`179.99425149029364*^17", " ", 
     SuperscriptBox["r", "23"]}], "-", 
    RowBox[{
    "6.01115630361946978041979553404597224183541510179280125603251146889900325\
991221978214437631655553726552840500251846609853631541570398054507283417465202\
8126409407404046081566338884031223110725894026736`179.97605675333523*^7", " ",
      "nl", " ", 
     SuperscriptBox["r", "23"]}], "+", 
    RowBox[{
    "9.77254466065696596126501810518262525315582354357266477755391331521227894\
681070040626335214478429498699760813278164697902576554668408356750939305566858\
82286791384427983925761642537326889861197`179.9991742798531*^17", " ", 
     SuperscriptBox["r", "24"]}], "+", 
    RowBox[{
    "2.35278254516378895226962667472398027641393915286718986637408858205029265\
379775051926186303711465020054054041261255056808997142025390681664214683158478\
5686425660767158523978444307885061868607648674645887`179.6365888184838*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "24"]}], "-", 
    RowBox[{
    "1.74688677078442297328082914475533334764298266596183336349650979706401577\
274122970790698194381692237840125986246732736269911498227179006953324922746489\
601845072467443325710524818290156632586883`179.9949879257769*^18", " ", 
     SuperscriptBox["r", "25"]}], "-", 
    RowBox[{
    "2.61935844010137889015958955566974872999662703107414811363217760980377556\
725391107375737631577920133137582658711476134325205914756672489984959366232744\
110641179131691598196007717509689239565932569490596`179.97797214235445*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "25"]}], "+", 
    RowBox[{
    "1.43565914125314285499512332725237005716563714535974890947005230974214909\
469291401738848261324340609633824739378469864196208166591837060447859031958986\
3010155176691761223884897646184639247476299`179.9986969281864*^19", " ", 
     SuperscriptBox["r", "26"]}], "+", 
    RowBox[{
    "1.11891067732111508094454342245476482251251231214983223327292272976302296\
929628410604008820475428285807623038807583661190522217731059337362335601754907\
45928181772697801561419375214341683420202747736480798`179.6365411294873*^10", 
     " ", "nl", " ", 
     SuperscriptBox["r", "26"]}], "-", 
    RowBox[{
    "2.58631341743919878941983623586567801455505682802520010824457378275454317\
881450346074422534913952471849515040121674439798350569340329841865574405546112\
9490992919564318038369743379732088074662042`179.99549157412284*^19", " ", 
     SuperscriptBox["r", "27"]}], "-", 
    RowBox[{
    "1.13362849341684069881491557275205167974381266397906192527585936556693969\
414882269209394871262026519749495821043309656025022067318497438251045873449089\
8083514919106146060018293595137350861062044847090405`179.97960244014018*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "27"]}], "+", 
    RowBox[{
    "2.05529349881970071383958334630674870337624758550711387757896987088477880\
413337950690691285076958175141174242140833170470596260392522544253756448589215\
30631168585193603012789725667932217081589771`179.99815843108323*^20", " ", 
     SuperscriptBox["r", "28"]}], "+", 
    RowBox[{
    "5.25429223148738522308682609855393557598483735052465561432929189470637898\
377449136529799641666833888092272407603719083865674706457087570388612730424351\
38677593498478996303005401855229745511502589223216396`179.636447813732*^10", 
     " ", "nl", " ", 
     SuperscriptBox["r", "28"]}], "-", 
    RowBox[{
    "3.73652811004946757280563553053818493659874703259388841514722102672266982\
661694562557690133339551485831389212688895150537976720477542817322804173056339\
96309674927932388275320447234068963656825506`179.9958132663521*^20", " ", 
     SuperscriptBox["r", "29"]}], "-", 
    RowBox[{
    "4.87784682155979818828433020051363074516902233076869876686579950110903946\
568507118886168687683931386377605998837318949529909241053948875244918638689253\
6694426980417769798370006128139321047636047070609966`179.98100722155252*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "29"]}], "+", 
    RowBox[{
    "2.87585605583153202583557174591268613625992506155338440153688060834762943\
810988638405550937475491559128462487792748693624917110610046814028803655787252\
187058750289871706600329729064923642237504337`179.99752161190494*^21", " ", 
     SuperscriptBox["r", "30"]}], "+", 
    RowBox[{
    "2.44054600528473175746414533275713224756328970180233648505681180910925102\
310343380013528043784603331919428863062341421829665906388588218645331769913866\
026820948180651857127821363411500360525995998896251542`179.6363279130665*^11",
      " ", "nl", " ", 
     SuperscriptBox["r", "30"]}], "-", 
    RowBox[{
    "5.28736790698922032566874865389734647053657120561573924501122187334904818\
509330512972494575489833501691550543929001437897492907551793004535587340639442\
319840653803671916205554265540578985089207165`179.9959811809614*^21", " ", 
     SuperscriptBox["r", "31"]}], "-", 
    RowBox[{
    "2.08841138872671621717490736660109350463221196587299838058254264160804081\
702936077686525378103869896832335212106026059575954814774776394207161168323198\
03994535145846857738563728714160335129200042572576477`179.9822304460955*^10", 
     " ", "nl", " ", 
     SuperscriptBox["r", "31"]}], "+", 
    RowBox[{
    "3.94157298898625554087227899964275274594764735692163961511144939013222737\
261716332879372743510984286697114948407153131759797428851129580052658217414077\
3058695481709030672713214171044236566679310956`179.99145516726537*^22", " ", 
     SuperscriptBox["r", "32"]}], "+", 
    RowBox[{
    "1.12284197593181341735044423544513365297491109103782981876822446323096404\
429559198619050769947808573913077611468788527273251499952275937206693100628739\
7074640309351579848931773259206739063867816329356874451`179.\
6361933857095*^12", " ", "nl", " ", 
     SuperscriptBox["r", "32"]}], "-", 
    RowBox[{
    "7.35096716991886078470462847778143632816511184750690086549754129605405068\
842444759753071997309161136365228440914933763247273707849509969095186936524153\
998526615229967270435899826455764442204113357`179.9960080404844*^22", " ", 
     SuperscriptBox["r", "33"]}], "-", 
    RowBox[{
    "8.90255585731984618888942891651476122394722646991419753472652968461115422\
710006343071521077193811606583916316293990763436955415516099079788689071170576\
58514606224350788103766903945349381588597704002736526`179.98330529156095*^10",
      " ", "nl", " ", 
     SuperscriptBox["r", "33"]}], "+", 
    RowBox[{
    "5.29908907855135877281783430061335125830375218551887894793092210572334590\
566731889677524326628485892352577830884605646513630517158261055645796592240542\
2303108346148298991355451217914641157933128463`179.96773582059245*^23", " ", 
     SuperscriptBox["r", "34"]}], "+", 
    RowBox[{
    "5.12277135783224826940145374795008850166563665050432460462487211651680732\
588632645438760936881805272595853336485644199221658256072393806433161871262662\
0864094576987477794443475301113126915301534093651433068`179.\
63605182957605*^12", " ", "nl", " ", 
     SuperscriptBox["r", "34"]}], "-", 
    RowBox[{
    "1.00682142538574497853884164921875985142111264837760740905156381987396505\
597371940448337809349799955787545612205653161514478748970636241525871750656378\
472547022459956003337856540545805703446494981036`179.99589482542476*^24", " ", 
     SuperscriptBox["r", "35"]}], "-", 
    RowBox[{
    "3.78053159390706885656730203213192190478560277193130854970441375406947172\
383630511571033148465012635670210530985943212633907928892691960539641692755498\
128070357497389883856520824033249419029983966037236133`179.9842572852958*^11",
      " ", "nl", " ", 
     SuperscriptBox["r", "35"]}], "+", 
    RowBox[{
    "6.99306908041161203852100421666662041955974209384833633369193193280872581\
652757746271238285717065775584716491530416132632086584620815743440664973046972\
329202277942502006941215787709355948760256877483`179.93852065883073*^24", " ", 
     SuperscriptBox["r", "36"]}], "+", 
    RowBox[{
    "2.31983765160208839129528730823456678104445732149362023540487041275402353\
474953632883899298081835128538211634454198793615294437081168632784710852963905\
8516716515576602940700455949088393278251911785763826504`179.\
63590809699144*^13", " ", "nl", " ", 
     SuperscriptBox["r", "36"]}], "-", 
    RowBox[{
    "1.36183027547674085179227303423502670501523910415716401659017634786203468\
558010698172592588780080744833413413196817656483312371467841823139550890703958\
1822088800200832106729010663370871776730553912821`179.99563272094753*^25", 
     " ", 
     SuperscriptBox["r", "37"]}], "-", 
    RowBox[{
    "1.59999934683441668513349752996134384916277301985645464303534045467689840\
142329394315591821089388457428109038114608329318670135050087802095686483142082\
1029288318297253255628654657649800247429573066699319717`179.\
98510639830818*^12", " ", "nl", " ", 
     SuperscriptBox["r", "37"]}], "+", 
    RowBox[{
    "9.05776324034922133583955252126944456983458038753250929238216777262493365\
248486544456745466387478324370647941002189762493568509104376342536859982231933\
7689521779506347439603631810319128192772562114171`179.90197895899016*^25", 
     " ", 
     SuperscriptBox["r", "38"]}], "+", 
    RowBox[{
    "1.04357096127899425993496052354111836617291382872665707820161605288522679\
848635918210051641121320106617006381479235682863053055693630486086318113716130\
008065702265978985508027563924803601161617230503988378101`179.\
6357652794791*^14", " ", "nl", " ", 
     SuperscriptBox["r", "38"]}], "-", 
    RowBox[{
    "1.82332346933503526336927559777357148020994283761476884715852709824222764\
200196477094520815991575956886268684670656560783803670863903240770347833391297\
48025466871994940525516403554630413305618888679934`179.9952041209708*^26", 
     " ", 
     SuperscriptBox["r", "39"]}], "-", 
    RowBox[{
    "6.75109078962549712737397922144677789737427201193199973924871299489044892\
749364681195479656919227074133757345915757010232327637564595292331247334568033\
1812122394760546813995706626720654142278535402070752846`179.\
98586848420157*^12", " ", "nl", " ", 
     SuperscriptBox["r", "39"]}], "+", 
    RowBox[{
    "1.15016783702548838993817364775567758536217642623585498905586280861359522\
782693908102038358088445963341776725241648597418915141817653634426220349068947\
810677020525344025699052747005026850025567677350662`179.85582006534966*^27", 
     " ", 
     SuperscriptBox["r", "40"]}], "+", 
    RowBox[{
    "4.66649715284784601697729105199828989683906539961130107917903646468267418\
571360859195855918651791032862350086989743831760401939028106833857718028371805\
134306324978439354852375360854415058353371417463399647762`179.\
635625322901*^14", " ", "nl", " ", 
     SuperscriptBox["r", "40"]}], "+", 
    RowBox[{
     FractionBox["509", "486"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["32", "9"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["256", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1879", "486"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["17813", "972"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    FractionBox[
     RowBox[{"1325504", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "10935"], "+", 
    RowBox[{
     FractionBox["4096", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    FractionBox[
     RowBox[{"469313", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "11664"], "+", 
    FractionBox[
     RowBox[{"644483", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "5"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "1296"], "+", 
    FractionBox[
     RowBox[{"9332724082", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "382725"], "+", 
    FractionBox[
     RowBox[{"249856", " ", "nl", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "3645"], "-", 
    RowBox[{
     FractionBox["1009004", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    FractionBox[
     RowBox[{"17268736", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "1701"], "-", 
    FractionBox[
     RowBox[{"1114112", " ", "nl", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "1701"], "+", 
    FractionBox[
     RowBox[{"245825536", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "5103"], "-", 
    FractionBox[
     RowBox[{"15859712", " ", "nl", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "5103"], "+", 
    FractionBox[
     RowBox[{"5395972096", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "24057"], "-", 
    FractionBox[
     RowBox[{"348127232", " ", "nl", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "24057"], "+", 
    FractionBox[
     RowBox[{"35658924032", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "34749"], "-", 
    FractionBox[
     RowBox[{"2300575744", " ", "nl", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "34749"], "+", 
    FractionBox[
     RowBox[{"73073164288", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "15795"], "-", 
    FractionBox[
     RowBox[{"4714397696", " ", "nl", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "15795"], "+", 
    FractionBox[
     RowBox[{"255366004736", " ", 
      SuperscriptBox["r", "18"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "12393"], "-", 
    FractionBox[
     RowBox[{"16475226112", " ", "nl", " ", 
      SuperscriptBox["r", "18"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "12393"], "+", 
    FractionBox[
     RowBox[{"7131524759552", " ", 
      SuperscriptBox["r", "20"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "78489"], "-", 
    FractionBox[
     RowBox[{"460098371584", " ", "nl", " ", 
      SuperscriptBox["r", "20"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "78489"], "+", 
    FractionBox[
     RowBox[{"12840073166848", " ", 
      SuperscriptBox["r", "22"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "32319"], "-", 
    FractionBox[
     RowBox[{"828391817216", " ", "nl", " ", 
      SuperscriptBox["r", "22"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "32319"], "+", 
    FractionBox[
     RowBox[{"202445430980608", " ", 
      SuperscriptBox["r", "24"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "117369"], "-", 
    FractionBox[
     RowBox[{"13060995547136", " ", "nl", " ", 
      SuperscriptBox["r", "24"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "117369"], "+", 
    FractionBox[
     RowBox[{"1039987676020736", " ", 
      SuperscriptBox["r", "26"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "139725"], "-", 
    FractionBox[
     RowBox[{"67095979098112", " ", "nl", " ", 
      SuperscriptBox["r", "26"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "139725"], "+", 
    FractionBox[
     RowBox[{"349369819725824", " ", 
      SuperscriptBox["r", "28"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "10935"], "-", 
    FractionBox[
     RowBox[{"22539988369408", " ", "nl", " ", 
      SuperscriptBox["r", "28"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "10935"], "+", 
    FractionBox[
     RowBox[{"25974793975103488", " ", 
      SuperscriptBox["r", "30"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "190269"], "-", 
    FractionBox[
     RowBox[{"1675793159684096", " ", "nl", " ", 
      SuperscriptBox["r", "30"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "190269"], "+", 
    FractionBox[
     RowBox[{"4094031546023936", " ", 
      SuperscriptBox["r", "32"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "7047"], "-", 
    FractionBox[
     RowBox[{"8188063092047872", " ", "nl", " ", 
      SuperscriptBox["r", "32"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "218457"], "+", 
    FractionBox[
     RowBox[{"6584975138750464", " ", 
      SuperscriptBox["r", "34"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "2673"], "-", 
    FractionBox[
     RowBox[{"13169950277500928", " ", "nl", " ", 
      SuperscriptBox["r", "34"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "82863"], "+", 
    FractionBox[
     RowBox[{"2922572275372785664", " ", 
      SuperscriptBox["r", "36"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "280665"], "-", 
    FractionBox[
     RowBox[{"188553050024050688", " ", "nl", " ", 
      SuperscriptBox["r", "36"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "280665"], "+", 
    FractionBox[
     RowBox[{"2762237091763978240", " ", 
      SuperscriptBox["r", "38"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "62937"], "-", 
    FractionBox[
     RowBox[{"178208844629934080", " ", "nl", " ", 
      SuperscriptBox["r", "38"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "62937"], "+", 
    FractionBox[
     RowBox[{"21565627553151975424", " ", 
      SuperscriptBox["r", "40"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "116883"], "-", 
    FractionBox[
     RowBox[{"1391330809880772608", " ", "nl", " ", 
      SuperscriptBox["r", "40"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "116883"], "-", 
    RowBox[{
     FractionBox["17600", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["198080", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"7664384", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "3645"], "+", 
    RowBox[{
     FractionBox["256", "81"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["15104", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["78080", "243"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
    FractionBox[
     RowBox[{"1657", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "-", 
    FractionBox[
     RowBox[{"152", " ", "nl", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "-", 
    FractionBox[
     RowBox[{"1141", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "4374"], "+", 
    RowBox[{
     FractionBox["10", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["535", "324"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["160", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"9292948", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "98415"], "-", 
    FractionBox[
     RowBox[{"23360", " ", "nl", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "-", 
    FractionBox[
     RowBox[{"2609387", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "131220"], "+", 
    FractionBox[
     RowBox[{"1096", " ", "nl", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    FractionBox[
     RowBox[{"762743", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "3"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "17496"], "+", 
    RowBox[{
     FractionBox["640", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"19416447739", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "13122000"], "-", 
    FractionBox[
     RowBox[{"85408", " ", "nl", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "6561"], "+", 
    FractionBox[
     RowBox[{"19524851", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "699840"], "-", 
    FractionBox[
     RowBox[{"736", " ", "nl", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    FractionBox[
     RowBox[{"3066188237", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "5"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "349920"], "-", 
    RowBox[{
     FractionBox["3328", "729"], " ", "nl", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"851395627403", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "9644670"], "+", 
    FractionBox[
     RowBox[{"15124696", " ", "nl", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "32805"], "+", 
    FractionBox[
     RowBox[{"9436862117", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1469664"], "-", 
    FractionBox[
     RowBox[{"22144", " ", "nl", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    RowBox[{
    "4.99572131928618612845875709061119328526757683865675743618096000195693864\
588019484594113166782404693936022737515238212325868459446514189523034757174771\
4672202628954353310392262644835832373478586257873`179.88977674447077*^6", " ", 
     SuperscriptBox["r", "7"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "298.064760623296734365240265916698687784727580452418719384247324920247608\
793389880150791554535346565069736288775924408148170419775383557625178429847460\
249810294053008551773579437181232686877072725`179.669680628234", " ", "nl", 
     " ", 
     SuperscriptBox["r", "7"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.14297330268507807238786668064160850295438949114479212710668815110392873\
962522773938447511936464888733039462774944977151261677469105145932654831680122\
2990617996247457570836445029883433045000691498324`179.92443045386193*^7", " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "5633.17506035143724299502942615639856618845896664217606803630382990387211\
234426461884791153305040807472907115180517375627643703533513900741491310430056\
8317376695745439660196652048786460701495387`179.34574965915257", " ", "nl", 
     " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.49357580197624472863430506793464391552069400088622767729462669281393263\
990141575896012088421982904923618852136267268217542193256893604101115513398658\
24595458297536850374562118530226855386485448129184`179.9098838035195*^8", " ", 
     SuperscriptBox["r", "9"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1663.61726859514456389901543767459732717057254206001145702835716234556804\
907938537758581332763914361899387696060981065012932327316493148441960053868349\
9068708617970280288966736524009300855468048462`179.698970004336", " ", "nl", 
     " ", 
     SuperscriptBox["r", "9"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "6.02139218721957627672226726210837743719147536724907982348590900692076362\
263195350885983744650047597172357461746683842450620436180575118863182226752945\
314804088765477326304306780579269005532434163883335`179.938955141539*^8", " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "39004.0301929660621050128775528693743725607827093458714466437126968950510\
584507225304963111453036586926733368818238826662693744439872273973476402213518\
09964020219820126468567227425076229795794833481`179.37172491407827", " ", 
     "nl", " ", 
     SuperscriptBox["r", "10"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.59029960932206609664750981055206156377401260706313329824845971506172092\
538568569024173235329016416995837634586825839100617329449359874469292506195120\
8186077954357395354655898488549827501089607145052998`179.92355333108202*^9", 
     " ", 
     SuperscriptBox["r", "11"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "8539.90197878840876134827924672959961280893904924139214607890010004058265\
194084493827384174854760391083523506446369467066385946891331495335394943190862\
8552704238914105483240321811362565986473654942`179.7046471372277", " ", "nl", 
     " ", 
     SuperscriptBox["r", "11"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.39088654124917871251496063176242620521386212877946578688390564115344963\
560376792114769100081214895972138243412736614464127396845080137602425371425368\
30936574028096373919030688784011113827142592087633987`179.95345147119676*^10",
      " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "240933.688443193717413188016766664199692448290581560076118345197759012364\
689461550234280588033308237671741489290174583217921559935511844298042255226170\
09993816245018965871914887063855139703242332976`179.38637092278165", " ", 
     "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "7.48603097274628418066472818870542373105424105949465391320662310007022770\
964109817809219661591938143143485632392534786444144472624627311941625315030761\
70430742999376838400980456150549734093340021986512861`179.9330376794723*^10", 
     " ", 
     SuperscriptBox["r", "13"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "41701.3395327849570684019869710432396677423517209709538561774862027955724\
302565934648177207461545333827798491459525869632417033806676158761179868363330\
43322296023788359242123282106243307995823020287`179.70831003059013", " ", 
     "nl", " ", 
     SuperscriptBox["r", "13"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.81291613743018665324303941158634251586588420567788856833255382722757774\
524260845767244158357694613023611504837831413322948874957584225494023551650253\
415329235878933902521204936010506761279466050720212062`179.\
96455492182744*^11", " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.38200488279097962528157166355294388895054957012016201941152965826918849\
879956273440927797838057345716716980363024960147221346973908032326444693790959\
5602012076243476900763881169782669148146785780473`179.39551339604432*^6", " ",
      "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.41674426475106448848527098643589399277029685042853574759100145073814356\
352954203676632058387814940026893878331148102490682684212174420922840884206806\
3563670289738183630712715675312654938079664172843841929`179.\
94012347173208*^12", " ", 
     SuperscriptBox["r", "15"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "196972.284601665116365643427820672323536995788979905356512157488021715257\
010999228706160297992474604488875032136201580975311875542727887755280703780126\
28973510036768118620126229451518803750600837616`179.7108692276357", " ", "nl",
      " ", 
     SuperscriptBox["r", "15"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "5.19230978791206827663070992317801697461177954279381668654901312850858622\
060265008135829151777524429936864814834964223895149116703332465534394866708832\
8807537401613289926920944928699268836072647953935897492`179.\
97529496384905*^12", " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "7.52414686933346236990866225105285071744157309773881561651880313924107769\
404413824505761001702290896569540812251419798870497302818135981252261351552651\
3815123490879000074710415282430409677501777630965`179.4016418383649*^6", " ", 
     "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.49279834954109265303558149060375211518253183135811632792984747420842213\
131127209030485415649425223164652294206583225674544761101171607606644413102163\
08950837307017473987502470734902830710152755109510125433`179.\
94543496857247*^13", " ", 
     SuperscriptBox["r", "17"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "908556.844288761617830715631028686753612088684303707590398420124928992897\
203888334212198852001324301786522670754371256390627750251141248024357840859681\
624724066560835741705270743573163975374299039911`179.71275828882165", " ", 
     "nl", " ", 
     SuperscriptBox["r", "17"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "8.93594568927901452782272131114931237272267085274787497876774278826516497\
539412636735757468523793001544950065923589735112880916901270637910130876501731\
57204328082969499095105354652370497591773539646479864549`179.\
98598898117854*^13", " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.94038972038318824579079378474051805123112412730427855715203488075768085\
507814531621681564113655813616381409760575889493333275414755194603752995187324\
67583185142602505041668914806429638736183534958736`179.40597395560275*^7", 
     " ", "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "4.14838735990786467121592170231164505503388766333311799527059271147943866\
897553757401308409516456755450634378768942319096000206063712078874140030324347\
064323467925551140644902701288701031989917702892262499634`179.\
94945819128895*^14", " ", 
     SuperscriptBox["r", "19"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "4.11689820068345108079543020309873685230477685075117501899284119108449906\
545511901439902604813100074247018085185574475552003199332548378011037146639543\
2362030926603786954194572716353065112240391453542`179.71420997089277*^6", " ",
      "nl", " ", 
     SuperscriptBox["r", "19"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.45598119887214464989255678436302974505012417323124671028730783640934532\
276599704204311717307144308536309355156722690075302579059952081712038806247432\
4939120697793741386133204393150090498244457758634482682821`179.\
99772233043996*^15", " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.00245209612906724883854563178397911333192831364796184676996104648088646\
403808046136531527990319695588840208407103746504549832528211023870318934589100\
035363225100268361588999417296656762951144128433294`179.4091644660164*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "6.60226820394103582951096273602357786335196661234314072150231023564856588\
920419726007838490332183000696707368122797214868947127714787961398368320668281\
5564450801570730877289243012290702809107406040110617939931`179.\
95242518594796*^15", " ", 
     SuperscriptBox["r", "21"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.83982760968474227610719915283309067606447958571500787055680075298121061\
683787387677970267530268171111770840827760179419102119425856102724932462774085\
52900662347856923764708561501032252126004799597393`179.7153604205242*^7", " ",
      "nl", " ", 
     SuperscriptBox["r", "21"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.26772687835021986797760685197391602852082554529555473833400128865791121\
320539510378783494149820677777955804997299817076119770625698873304315860572411\
105835135147715001895377068890476169343`179.96743331324956*^16", " ", 
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "9.93493796101538108774484052134792201942905188904987517335796616412398398\
447235596446539968336782046406366713598513252732055363529619811106991670585461\
117467552170527215788853393936638933088435272550092`179.41159197601704*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "22"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.01333074114665979920982521161242247487463578265999791653154775574183080\
330004331676899793670627957560259144913461475664004583251963273598769305037735\
14122684343780139460525840923933074378735`179.95447667703044*^17", " ", 
     SuperscriptBox["r", "23"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "8.13158375638441647958490489770674644482819372451818293406586011811448642\
997480059119917972541185250098937790325162274469611836474771416981800267569415\
05412803957194798840414799289148933170449546729274`179.71629458840835*^7", 
     " ", "nl", " ", 
     SuperscriptBox["r", "23"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.39957015191644132027945728736272490787555619957954529500626426940305429\
936298970380045288141540068347583259284108894765985238695737466204391655430797\
57066964453064942852080130281323611751255`179.92435223734822*^17", " ", 
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "4.83343163148824325858517369332464871322194263788659897834059303561236678\
740051311687280740154187744135356591555699672315038797530101829092991272898983\
3977890005832622050063177391684394830237938926138067`179.413488453519*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "24"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.50910295087093996218830509587088509171145591326386778298029405447817968\
148016468144179290374421662412897911476389585684354050256807487433208134653697\
223957974833353430699736639928239426611011`179.95565927015056*^18", " ", 
     SuperscriptBox["r", "25"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "3.56154282961194554189640527363245207415938764247053375436180688972165215\
703924227011181949984519126300316886935713532505126078098447369225548273616995\
196891834091847610425349808148481064943869867983842`179.71706822642878*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "25"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "4.92706690925948371056450548057827959741824602042442999133624259506772892\
595534517583935949362048215258860380626975577746920441877130356196675155021106\
256909725291271536846144873741963518749029`179.87567577887177*^18", " ", 
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.31343916402968616104009285773271027515425087866748328077669767082578707\
442107302373832814054711270674813120962135964879716277522868438452127121938329\
48342689445959947989274084968099498322814869518085924`179.41500285021849*^10",
      " ", "nl", " ", 
     SuperscriptBox["r", "26"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.19125137701239433234930277126437563244174213384761061499281223577256562\
979342652601487880156822527350107235893139190588185108548406599892464055381019\
2695781994185598905265936050029623673008807`179.95595336807537*^19", " ", 
     SuperscriptBox["r", "27"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.54818086266804979678353943527288222815499911805351773403890789287900389\
683542572149758684381025661024423463096544862088962968642794468663350576082489\
7488529809419664101584725706025124582670647167686648`179.71771944034884*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "27"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "6.92217668100898016364277762714173040947878119067553999301911980459021697\
075123392044221503467143733599635858971172992652531655446750258076862626468693\
6661924767051409552354328717621551359933193`179.81932115286588*^19", " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.09210820164074138218549373497475362680889708680822694272396366590502616\
563325846097226175210681770485373675403766084453018906223490313461157969410915\
064308111274170788647734179549274742920919953845477171`179.4162345963696*^11",
      " ", "nl", " ", 
     SuperscriptBox["r", "28"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "3.11418627725596742287346313356023308424199743793170662032043189615498658\
936521723469308667062266864096331272665191474615840518911404458010483298592540\
39204715866188524027622193041352741014804728`179.95527244784736*^20", " ", 
     SuperscriptBox["r", "29"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "6.68697837396528550723406704437113450658497271647528786533237211947738772\
342061813980178355072974686114880685675217244703502024184839958545927370872725\
6757969129887751043743273954120213596598788667350065`179.7182751595314*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "29"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "9.43565850987384102880540281726556854212432473509069146086271513390129607\
093722358389231968428822593571256455945220235679852751551638589006143338311532\
34251720007699117264471818664228482176351215`179.7530114498463*^20", " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "5.09489963163526356430610647868583927960688271145546489392228541263000804\
633247860024649090178695237017593564469375480322334879169283460980997245915345\
431584907920582560335603004717043570663746381429910136`179.\
41725226663823*^11", " ", "nl", " ", 
     SuperscriptBox["r", "30"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "4.34579355701871155079550528604881343525047473885448087733894749388791488\
834464029264240734724811366396055556828196915361935533729342469449032930444879\
769470493963793186351882157018233833993603387`179.9534624708986*^21", " ", 
     SuperscriptBox["r", "31"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "2.87249331890334873093359053906029604021997958429460191780364506697550394\
379981335744528789048738691252827007585702016420460869519400816975380974966196\
94247276088387382712736075573482238700329702427851511`179.71875495462555*^10",
      " ", "nl", " ", 
     SuperscriptBox["r", "31"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.24649550900145598748996203785616678144765806829759817547368902970899864\
199814155592355340669166567567923705118568618194422532411075106740753747596186\
7814465365488752860325235995172288296907769069`179.67407463936388*^22", " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.35262688072178485998204230353405905438006160838608678322900761460198586\
366673288891648258891946410907929065143630876645800676445867552543696661774863\
4098033489814008892660813360470357492223281690731694587`179.\
41810448963503*^12", " ", "nl", " ", 
     SuperscriptBox["r", "32"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "5.97122911929630441266539703052990273527090530504484059708734879822256932\
614717986348403805862049365322842136836784027964747176167472851002372649881363\
8768155979818602474444579273805248366630757953`179.95029461878607*^22", " ", 
     SuperscriptBox["r", "33"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "1.22807811528823330358942170414885531112238803279963547578973651446402111\
929255178358794494427315003223880696360526853983808371745946260212956400633321\
445850702628895044937601215897474480261047606323302384`179.\
71917339042432*^11", " ", "nl", " ", 
     SuperscriptBox["r", "33"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.58962013098943633944852110144111979730180840434652063617289112953141402\
399501536608510816002072674650369838117266320116168229792384878075327998089450\
71755182072309317470219578337298477614061167141`179.57908567339612*^23", " ", 
     
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.07664909993523079708341129046365628058812829267615636564125688952615826\
842814554352575608516731746842987549748637326962007815854079848613476841190328\
49952930218980974272492972101802794614335314483196868704`179.\
41882658732487*^13", " ", "nl", " ", 
     SuperscriptBox["r", "34"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "8.09850940789641624147329739522248811253161744394812209532934928196681435\
783998969571732044372330246442187213718104024341227957680973203927010821496788\
78994343340084348186913595324771408172850436466`179.94545759577963*^23", " ", 
     
     SuperscriptBox["r", "35"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "5.22863561206050845922162877069436882462713692752572073783206000855136264\
426071289679109892940538119786522358747091605597729582736528774543041645120656\
458849203616962235754638204521126416401157644022136801`179.\
71954153021227*^11", " ", "nl", " ", 
     SuperscriptBox["r", "35"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.94024564599283605615020061338946983947135439048593099667821097715298406\
051104393934731409982259743455255822296285406417341258037486194640887754669113\
616439858263982564632735476528171528844035874853`179.463062432167*^24", " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "4.88828953615345747103390310858923296753125046769983441961518798918038642\
052269663210825812632115157707982483691117083703419418794823506464681203664361\
33147332961639321841921668436848845024920142742620728974`179.\
4194447586575*^13", " ", "nl", " ", 
     SuperscriptBox["r", "36"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.08669308554473924975380325299112935651613709362576139485988522960673580\
659082776595157264060169282327439629247704506443997111911649085826815772392514\
3857880444288312237477367734489046588352560985321`179.9385520279791*^25", " ", 
     SuperscriptBox["r", "37"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "2.21798350518723348163422828991732656190588868954115982900206958369865632\
454048746369216723268726490671008772820830318104090271395709003293703075083210\
853718238687337716524860379541020315430407014986758391`179.\
71986792836526*^12", " ", "nl", " ", 
     SuperscriptBox["r", "37"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.22671387142878903469271091521818075458178813160687905415554001030668791\
543076623753997450250703789342151263108827770323251555734495281048220666057083\
1761885717902976790354744809677192067196014998271`179.31748234578953*^25", 
     " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.20385386780191598961358711073750119200570132320383856466615500016291698\
756562452910371799202204623679872755691683825576109968658353607911498878427536\
904209040022647642057111817418365667789449280043903348849`179.\
4199787966505*^14", " ", "nl", " ", 
     SuperscriptBox["r", "38"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "1.44601957951888635534121330405698891031091516414014934628643653605573220\
087255826783694442035359780090503077332296109290594471053123891787387509927149\
08115126863254655694563540680934009984210920334197`179.92909369594875*^26", 
     " ", 
     SuperscriptBox["r", "39"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
    "9.37805106220105431831922028622762237584369043228812545148526065590707036\
550675907467157957444950933709634408571295975876354838787225987080757968472636\
4955871837115621540740994947284118222517410087151938351`179.\
72015930340595*^12", " ", "nl", " ", 
     SuperscriptBox["r", "39"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "2.30807850733282442267749194835633268483725997666204084363814041362474840\
518000954655482475481530577121073523509074264297073362687649438433035706908809\
85469676399085723803104903824291531153937464421998`179.12448915854517*^26", 
     " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
    "9.87354398439134490683265488523645057036352722824971998415846393142322050\
337236397787888616900175666724327184586249977796306472522967153617942568801113\
987244364543353388753261887407645303146395362353114566879`179.\
42044390044197*^14", " ", "nl", " ", 
     SuperscriptBox["r", "40"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["320", "243"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["64", "729"], " ", "nl", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"277", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1458"], "-", 
    RowBox[{
     FractionBox["734", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"1707392", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "10935"], "-", 
    RowBox[{
     FractionBox["9472", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"6172", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "+", 
    RowBox[{
     FractionBox["6493", "108"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"375163888", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "164025"], "+", 
    RowBox[{
     FractionBox["4096", "81"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"1147105", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "11664"], "+", 
    FractionBox[
     RowBox[{"7223203", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "5"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "1944"], "+", 
    FractionBox[
     RowBox[{"2351162519696", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "8037225"], "+", 
    RowBox[{
     FractionBox["315392", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"58794043", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "4374"], "+", 
    RowBox[{
     FractionBox["128", "729"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"322432", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "10935"], "+", 
    FractionBox[
     RowBox[{"9710464", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "10935"], "+", 
    FractionBox[
     RowBox[{"1093005568", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "76545"], "-", 
    FractionBox[
     RowBox[{"256", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "-", 
    RowBox[{
     FractionBox["41728", "729"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"3964672", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "2187"], "-", 
    FractionBox[
     RowBox[{"53", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "243"], "-", 
    RowBox[{
     FractionBox["16", "243"], " ", "nl", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"65", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "2916"], "+", 
    RowBox[{
     FractionBox["137", "729"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"565988", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "6561"], "-", 
    RowBox[{
     FractionBox["9824", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"4358", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"122977", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "5832"], "-", 
    FractionBox[
     RowBox[{"1514710921", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "328050"], "+", 
    RowBox[{
     FractionBox["4352", "243"], " ", "nl", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"653615", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "23328"], "+", 
    FractionBox[
     RowBox[{"30624527", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "5"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "11664"], "-", 
    FractionBox[
     RowBox[{"137534277616", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "1148175"], "+", 
    RowBox[{
     FractionBox["216272", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"3056713", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "4374"], "+", 
    RowBox[{
    "1.36045787872271768522306692766904300922488979983770334982853109979994492\
857254876713972753071608346285041434654068838637575706426200456294768007509669\
3759713969031160721611944586508896121847373048163`179.86893539448343*^6", " ", 
     SuperscriptBox["r", "7"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "-", 
    RowBox[{
    "1.37380763516670692762665435929033669136333773878112409109823893600886296\
144566103699155596332920776276110850756951178047410388347115665608929004134085\
6996961244671642494091443225653875247589135197763`179.75637860587022*^6", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2787.41278986217257822196093801032072637010908615846887451825723430661702\
266640538245476517081455353060291331896270167875106146711084982689920961525899\
7975047357763407146134974669994733027758727807`179.37500856331653", " ", "nl",
      " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.46806519282030522566423390507288480137208117225900798621327423618951569\
057744473468453484073348551314259240191458973083565681637171171602101808720354\
42156786081587591737107767173738977067154566179517`179.89617988330124*^7", 
     " ", 
     SuperscriptBox["r", "9"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "717943.982444524360295087061119874422534164994142123288333287551709678343\
442626969298479230739863050055411894809849486865931023869272906808914688732488\
977565643703964803943524934755377295169670128299`178.38150772908975", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "20321.6530232760685435582554924118710126940579615476734818298604306834759\
509656628998192784201014653689550808892372678380908833583730703072266858275088\
72776362488296644675279408666101363185256362228`179.4111353712834", " ", "nl",
      " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.14055628571629716698513093444909747525492504327087767049144766442326293\
657481450350706240953829236465834442360340661271416387916677998287560546628628\
9643030823670819622534183274871153294343783609356999`179.9139480401888*^9", 
     " ", 
     SuperscriptBox["r", "11"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "6.04393351781662453635805827527006806505859896022708953680753341868166906\
702255837330994003054385876056582244243599394103864500308994848837925172133372\
802753918866217376390921833176181100667113666372784`179.7628261998504*^8", 
     " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "128977.341274789834460616353620468846806295365966147859151974378311826871\
497653390657505883843332403003184896189011415348863908534690427694542920880369\
440040221933226048452273796399188393446678283113`179.4261834090447", " ", 
     "nl", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.47921662364946236658571287036421961993511652196895778492043030838751495\
765084770319191465085210828015402555311523827336219058767842422990025317288464\
81575438136657890467547619749777783446547074004134423`179.92584818380058*^10",
      " ", 
     SuperscriptBox["r", "13"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.01581913616365493693793387028943643054168347744512603641230895858176835\
233355878478167284432704679810525011951833442777263225049443426636238464100057\
40074085913111398176784935685989862773363642257986464`179.87407767958908*^10",
      " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "751306.465565283672279557053219604659933878040873925647588199028528246635\
242520016182567622896841003836888610551161991491209598205482979145530585859803\
966799851573514124951688451105510810571319535409`179.43774572327874", " ", 
     "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.83956057344301522286279693383601219277899289589707674945068786780741644\
638872774139165173429812195966327423149691580084900247959154792379814495360115\
534241870086124677989083860789677020061102473629536004`179.\
93458081097808*^11", " ", 
     SuperscriptBox["r", "15"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.82058623755995641964862268905321497517878755527646067389823951051307367\
314052798290675211651844860873410392497486260586649828396147580304633438260588\
286135617230723149413442950194326099480961426100254952`179.\
93424230616608*^11", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.12788590627759681257623644454920175084784138282080668911944632109241162\
739105125936401656566265619763562150393426113590722644220586607417883138047747\
1012450436318749075922221994810372027698523247978`179.44836872713387*^6", " ",
      "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "8.72000284122537490130249035866254509075271525061263133786486344341639631\
041610948896823611949346326840788368775304950026850951105442239143639887967379\
45773069790852326191820180039610728655918894870473556`179.94104064605182*^12",
      " ", 
     SuperscriptBox["r", "17"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "9.74239187899422586034596890316955073192878745238468361635216611767178350\
907075445659632580535478395292787365352202534161524172814395859048845705162030\
2219993986180334190003254785914170931573535068953445582`179.\
95665815317258*^12", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.17354966407103390884557672260407675561391368701947254355872123967016244\
915058761585026411944833634497154226033432036821046746004383380321409854210628\
84146883178594628606501121352933027163550685686106`179.4516022335246*^7", " ",
      "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.47893149646038395656405046976111692125061941681591481677079064930440896\
670220580904174741916730408052469708584111154911456479076287192683929498080171\
948282475911483036002224941939802834553357801345104501297`179.\
94592699851913*^14", " ", 
     SuperscriptBox["r", "19"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.77739483838332051484477757132559779405109818632456163936294511335734126\
573387076487720288797261033035956569465720622315235486556322572394220546116296\
52024233271612849299174304486403153076006521780803026894`179.\
98127965228335*^14", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.10802831428692330525708451277639316727596613950115714694190658975533289\
131372939295068510627378749026368438005737499934138953619390368488968292762455\
001749679984846696103942430083687979027484613631771`179.45612001065263*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.39038480819990961588015339757186456052518104939243602351621017470974855\
491085913244879128761085137963055456274502286244877955439721751763906500730376\
9467666453246620533305836402690097324900796745455585362871`179.\
94956863480178*^15", " ", 
     SuperscriptBox["r", "21"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.01230096384459185909434533512951209434892606137102508995420465693867878\
372599304479118646374395455458549703917382258642598264373642804492499527575388\
9772075853511200753617710943034279165262784414689479063037`179.\
99622279546742*^15", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "5.50627541812575486817737324177717099018173054025211652395079372108000323\
419044513720200759148892008273577665466974796944601630608586997380331478103140\
374286649560891811387276047270825150640496245121407`179.46178092839932*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.71623032193740975256782920496021397188677350440079428474340271727662299\
381890311018046848988098780291351690679349797104787037226623112586836355505444\
2883431091037886874141308168329758253676`179.95217933787578*^16", " ", 
     SuperscriptBox["r", "23"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.82724233518183082253068055459203298088492959847604703928210408334455125\
846635127497489246511438642835781508033955966249692833559341242746111661296730\
5871049238884680255210948332862601733754`179.94647141608993*^16", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.68047005043097775312968026208928977359003831835527442832149611886678337\
972814573523506982474093345902023606515014062014555575824476977615578593727290\
2768483151666173158454129726617255560615485119593369`179.46266794536314*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "5.59456156459663896165610138437179915122770094681881574571928322630787603\
068287418412183927033097844107279096224948852110705332181573744688840942457856\
7815130551643635955786737960412939587928`179.9538523561003*^17", " ", 
     SuperscriptBox["r", "25"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "7.39102532610908343392582449685436619139561340851393028578552266778471815\
358887481523094477446552995800795196879600590304836903201664442822712273896263\
19190321272889771392070621336958470750576`179.8962001027641*^17", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.28283594457777823135051259512898280335644862493543034211430281330965281\
693353807585267324571696771179722820135461729659088801632730524455590333002122\
08140042946027944202295144138561006857786004765487412`179.46513520752615*^10",
      " ", "nl", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "8.19854056096271163579951317682698252263916609036580857680928021443914851\
800781586042473383936880414702452164791368597532443751272806141544346244395379\
000940092003167662092020483801996992236737`179.95460598618118*^18", " ", 
     SuperscriptBox["r", "27"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.08856633956655332569980413347344380031473428487670689035076182238292733\
030059496155902983242130224836831163096166065873503450839404246005251107559611\
6369390322314494654639748843119965117868548`179.84644871703577*^19", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "6.05232362987103961421330881945782104412290013854047289176480177305364477\
350730016801012441313556156381911897177490565357525760543556261630667330644489\
81809136218292786154311154816423672111869845814601927`179.46890485962558*^10",
      " ", "nl", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.17438637306225998884113413117198389774336358462888903071135777951773200\
870473118180678237866842125441286059550031016919531068159839105407785825508885\
6395936179379105307653718810611391069304859`179.9543856452313*^20", " ", 
     SuperscriptBox["r", "29"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.54829174450910200289969431099143392110001285338961393466401679927390773\
378070285864560399376383985182330576689712948748603317871844989125192459204817\
56086667144509120355354270293520059802571388`179.7797730836478*^20", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.82087218538924253409619004669330797530441672493007920479497282669038278\
575685209039912391265164724910154467031929127748677108398246695181373251249116\
104340265119766563975297109871118146967606481125149524`179.\
46905498182764*^11", " ", "nl", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.64994925134406877584356496664685257803517426958100471958359003272721729\
510919861152758328834527610681403863030349602190163877277885391389630065414500\
065652040805713809830419922330019784346177892`179.95306797731826*^21", " ", 
     SuperscriptBox["r", "31"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.13019574315020185784617205911688451606089392498237213422302238953719160\
394526336354757845282736916577162266474540619445601295019891006130209195831214\
915003099982851904090833864296447395048237313`179.70848845764917*^21", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.30101857444127829586215053059570425876843838509888816240075791067355719\
633320251602332919111918619623794580344459750609125350665720279011497126101122\
0290231780989302367821200597229177296385565462825699754`179.\
47064641270822*^12", " ", "nl", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.28019449737797881685912089345059565818633211230926392229597524098139528\
967080887779603872469562455035928963782763674703675272235698087060537496262963\
8735978185405645838305735772276185573647723629`179.95045531590313*^22", " ", 
     SuperscriptBox["r", "33"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.83283073797958778399337735699036955005748038442906842073353449954789445\
131802029724489774155526797511477014825058717222020218011303605029929349786929\
3623917042558889175640540143351780199673006269`179.63201419946677*^22", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "5.94579228010414934640853804639106651498942669640391470705288146373760911\
737343159230909070621098507878416319409616845050636543778656117201287856208977\
8411051896781094221474328721187245635837487247975163406`179.\
47344721857775*^12", " ", "nl", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.10761496708359044789176675491779488208475765315103996529581762370335899\
299495375623886621626852796837702450004565485577252206914525644866642979119124\
08188702422500546398658169475721913815808965794`179.94626896400536*^23", " ", 
     
     SuperscriptBox["r", "35"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "3.62693747583115104159379700609233973183731734581412063911298281658403769\
283960739001543784209959202689420324913702840935572568496668737900415785439468\
9467493223835677856025005877295343394452470575`179.52505802442178*^23", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "2.69552018024239640930615107702887678294714701029423510807160424896002414\
763011580771434577099160253922384578238867299689682951681986206888694311136843\
07812276593931881644489198731944050173653301442556988032`179.\
47331214859497*^13", " ", "nl", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.18663820112853916356032860101654069154187291460852353786506334766994876\
253767078597736083485917006303169200734433113222413609491917459606982933234169\
734603447407350616300335890800946787665779810611`179.94014259123958*^24", " ", 
     SuperscriptBox["r", "37"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "4.42994117618171378886744293946076718646499707509362599491765366206641195\
817438008089254784197214661238201661440849779940735669026848301505996641108576\
569307307844819859622006366626680871721425754171`179.40394941048433*^24", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "1.21333347969145710134761104112926761704692398685379565920805346264346191\
025335565283494053784283357299824539652928672471086098884323352997620685738529\
018923296309285014719109391572615631156363214908576086647`179.\
47444406732504*^14", " ", "nl", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "5.58840301556907423957630487908755760946231372366557398211850821703869661\
658595209654111621772259832231586559547503673661378790574434739325146540369134\
2675396704533476290851646023086367658005475062963`179.9316219639563*^25", " ", 
     SuperscriptBox["r", "39"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "5.06171013956930665824135598460240698223572073788124389789687416666697557\
348810287761895133378829102656334026821457403600617807576308508061957537509027\
3098547115039193733997681944873816177689003601365`179.26057617694147*^25", 
     " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
    "5.42695382277916815292452876967054024423737493519789206016533289966448393\
348395037308627562624768399810968586457734433719541977977824647473676459920445\
531376607511320273234823740472364098295334508968560939088`179.\
47666205622235*^14", " ", "nl", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["128", "729"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["30784", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"9715072", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "10935"], "+", 
    FractionBox[
     RowBox[{"2210176064", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "2"]}], "76545"], "-", 
    RowBox[{
     FractionBox["128", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["22912", "243"], " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["2030144", "729"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"124", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"200488", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "6561"], "-", 
    RowBox[{
     FractionBox["1216", "729"], " ", "nl", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    FractionBox[
     RowBox[{"66476504", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "32805"], "-", 
    FractionBox[
     RowBox[{"3904", " ", "nl", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "-", 
    FractionBox[
     RowBox[{"462858776", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "3645"], "-", 
    FractionBox[
     RowBox[{"7424", " ", "nl", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "-", 
    RowBox[{
    "4.32999126952875632744481604719373138650296582826876936453937174131950515\
556813871163064872930294115964520338419300841563601713040788980913654930370383\
2415695248924857574994823487502331023700010449881`179.92271277113568*^6", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "112.841335162322816643804298125285779606767261088248742569730224051211705\
532693187014174668495656149977137631458619112940100594421582075903063557384545\
038866026520347508002503035027377739466572967`179.40155915029877", " ", "nl", 
     " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.14780447596834364703629140865102753952853228965776539580188318017238715\
213030560320293133323140745579407566514204588948883224856285759722391916221897\
098911732477181776203108056145764860175760932542557`179.93918855809363*^8", 
     " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1256.70598994055784179240969364426154549611339734796524919981710105166895\
290352080475537265660722450845907636031092821216278006401463191586648376771833\
5619570187471422039327784008062802525339656356`179.49146526373445", " ", "nl",
      " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "2.54837223637943405371563836925320617893358036052938161385110605725671427\
221272342221515751666197204904183461694889700000752768606699942151865647820731\
2802559105501037700858721837747120284928528243558303`179.9512606989256*^9", 
     " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "9446.83310470964791952446273433927754915409236396890717878372199359853680\
841335162322816643804298125285779606767261088248742569730224051211705532693187\
0141746684956561499776981093967533964693573196`179.52230511624182", " ", "nl",
      " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "5.03281672184104375090772995081123316610777939720929180917661554035090519\
875982800974723114642133668156346816892911332154818233531999812941918943564549\
04064825621741338528472886481812728969081360973233771`179.9620524585606*^10", 
     " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "60261.9551897576588934613625971650663008687700045724737082761774119798811\
156835848193872885230909922267946959304983996342021033379058070416095107453132\
14449016918152720621621302553786422069860804241`179.53789252749877", " ", 
     "nl", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "9.12669960417441649879283586040215628170088726708803222342436889464934455\
720371050911589314624376682527117849173432951031650645186352915527450436254509\
612802412678702136046874585277320442683281887631877691`179.9718908667997*^11",
      " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "350124.656607224508459076360310928212162780064014631915866483767718335619\
570187471422039323273891175125743026977594878829446730681298582533150434385002\
286236854138088705986331152326051915072118516621`179.5472914667521", " ", 
     "nl", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.55106767187699702171145530919845444763782491580007989441045319192741623\
899175025669348259374437969439588364902831857087930365608351470254015902774406\
46395795364212646332532837820748791045609511079343637976`179.\
9817935682049*^13", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.91351934887974394147233653406492912665752171925011431184270690443529949\
702789208962048468221307727480566986739826245999085505258344764517604023776863\
2830361225422953817979267372265535827056181451257`179.55357322219*^6", " ", 
     "nl", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "2.50306541917424466541723300757493193101351603025415782253513046226659099\
106971894611611437549076844976290611604752293061895500235071442878324007139499\
887602629044060046613425555555796668656494886028006103542`179.\
99243429359598*^14", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.00130138015546410608139003200731595793324188385916780978509373571101966\
163694558756287151348879743941472336534064929126657521719250114311842706904435\
29949702789208962048166305541642987013979293824628`179.5580662134559*^7", " ",
      "nl", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "3.87072272939925673306230540460691905682390780625085879739136592370248794\
583099434826556207805759661485704766072825195021129767119227780429081881835053\
2805544321239255850702551652576029125710352873468643132536`179.\
9861845398739*^15", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "5.07152148952903520804755372656607224508459076360310928212162780064014631\
915866483767718335619570187471422039323273891175125743026977594878829446730681\
29858253315043438497988616215596392354665562554372`179.56143838656698*^7", 
     " ", "nl", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "5.77186121311760448400768659511875455859410191856391576106833245568177676\
630383515823431863561712959366470052757057783819218312940688070152067271063732\
019832952652146736903115805037110143318`179.94568704756597*^16", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.50423154597165066300868770004572473708276177411979881115683584819387288\
523090992226794695930498399634202103337905807041609510745313214449016918152720\
621856424325560128013919683934510746188023932764811`179.56406216522103*^8", 
     " ", "nl", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "8.33485987868190774384992407335349317523628972625132313433841526367782678\
137428629516385901039809891158452794029242531345981587300916442776714438262520\
67194967544451851476848270744624182588235`179.90007625619108*^17", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.21158042349154092363968907178783721993598536808413351623228166438042981\
252857796067672610882487425697302240512117055326931870141746684956561499771376\
3145861911294010059343150022403069268251101780529521`179.56616154264412*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.16862401446222319793280139823851656758885066778904933008662412328867397\
169301373553500064205640504623093293543592583302954773874734244585442333768178\
1790425608524033959551753141051355348736691`179.8473586110885*^19", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "5.76442741453315043438500228623685413808870598994055784179240969364426154\
549611339734796524919981710105166895290352080475537265660722450845907636031092\
8212162780064014631306311721284194751527996087495809`179.5678792947795*^9", 
     " ", "nl", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "1.59259721137596447008211282929587116560074680338906446718994163245588222\
109870048599114615536183629133502857647203407350762396108956885243529615104612\
7545128727926145183865361738563319827923731`179.7853596115284*^20", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.70443505410224051211705532693187014174668495656149977137631458619112940\
100594421582075903063557384545038866026520347508001828989483310470964791952446\
27343392775491540920027141225523022698358346243740823`179.56931071428997*^10",
      " ", "nl", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "2.10811310145591067257904771699595096740477007902328023697796870584136089\
775394967529093266797536666351305407414334395055268419239551202015314400312073\
305945264035014850497270808125752586317935013`179.7115840193046*^21", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.25380837698136259716506630086877000457247370827617741197988111568358481\
938728852309099222679469593049839963420210333790580704160951074531321444901691\
815272062185642432535270105301704694560916965097511484`179.5705218256456*^11",
      " ", "nl", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "2.70223588604262149074436673260230959238514321868575817140520737928528078\
690287847503449789680049027647729387550090831117482528936227710333166660352246\
2313409489035476078203414485721185490326730419`179.62294579661923*^22", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "5.75364580938681298582533150434385002286236854138088705989940557841792409\
693644261545496113397347965249199817101051668952903520804755372656607224508459\
076360310928212162664113579005776198171877528573301486`179.\
57155981546103*^11", " ", "nl", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "3.33165999357882037757515818182195173742193665136902686114393278601355350\
282209204171088642477469902969911058890768803055446070904424820565455771945990\
37728992348106296077706618314552335164510726566`179.51518281372856*^23", " ", 
     
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "2.61693319637906904435299497027892089620484682213077274805669867398262459\
990855052583447645176040237768632830361225422953818015546410608139003200731595\
7933241883859167809151706558079696617118010562712495129`179.\
57245930060682*^12", " ", "nl", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "3.89713841353722613159655213700320612471494087576814377521875260452710291\
291728380561273676496458350880549850663386933760816557271795601127849527827413\
046748201515062436133582923920332139282786485227`179.38145489547736*^24", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "1.18100720841728468221307727480566986739826245999085505258344764517604023\
776863283036122542295381801554641060813900320073159579332418838591678097850937\
35711019661636945584171661477698397952444041646887700386`179.\
57324625053425*^13", " ", "nl", " ", 
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "-", 
    RowBox[{
    "4.19952220707063675876354521236955262510597136947892583251903498698962118\
129884035772391102312416458040497354961433307799670793312487939743407052692060\
9596881597360685611472926307672275428596073459749`179.20853218989464*^25", 
     " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
    "5.29314047639544508459076360310928212162780064014631915866483767718335619\
570187471422039323273891175125743026977594878829446730681298582533150434385002\
28623685413808870581154636211702696956942830614424588272`179.\
57394052762953*^13", " ", "nl", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["3328", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
    FractionBox[
     RowBox[{"399104", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "+", 
    FractionBox[
     RowBox[{"14875264", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "3"]}], "2187"], "+", 
    RowBox[{
     FractionBox["872", "729"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    FractionBox[
     RowBox[{"450160", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "r", "]"}], "4"]}], "2187"], "-", 
    RowBox[{
     FractionBox["11404856", "729"], " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "621276.982167352537722908093278463648834019204389574759945130315500685871\
056241426611796982167352537722908093278463648834019204389574759945130315500685\
87105624142661179698176610984229248883150421951`179.916886039075", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.77458639231824417009602194787379972565157750342935528120713305898491083\
676268861454046639231824417009602194787379972565157750342935528120713305898491\
08367626886145404663918294361020016195331470109372`179.9350341895078*^7", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "4.13961061342478280749885688157293095564700502972107910379515317786922725\
194330132601737540009144947416552354823959762231367169638774577046181984453589\
391860996799268404206620034728798611725873515195571`179.94740337470972*^8", 
     " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "8.48054079430406950160036579789666209419295839048925468678555098308184727\
937814357567443987197073616826703246456332876085962505715592135345221764974851\
3946044810242341106537981366358215027560484036026746`179.95860516551184*^9", 
     " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.58052304785177869227251943301326017375400091449474165523548239597622313\
671696387745770461819844535893918609967992684042066758116140832190214906264288\
980338363054412437128478149306649236164123832752884322`179.9684993000839*^11",
      " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "2.74550870457292196787837219935985368084133516232281664380429812528577960\
676726108824874256973022405121170553269318701417466849565614997713763145861911\
294010059442158207590294858349078108099621092575711067`179.\
97828404692441*^12", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "4.51018019597466707461705532693187014174668495656149977137631458619112940\
100594421582075903063557384545038866026520347508001828989483310470964791952446\
27343392775491540923638040777467162077882215876981887971`179.\
98853432253756*^13", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "7.08043094886555301184913694558756287151348879743941472336534064929126657\
521719250114311842706904435299497027892089620484682213077274805669867398262459\
990855052583447645176016363537659963108836843069286393996`179.\
9997049613921*^14", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.06971324534833106007123056698673982624599908550525834476451760402377686\
328303612254229538180155464106081390032007315957933241883859167809785093735711\
01966163694558756287151005803191056577640477499720913773945`179.\
96062172433244*^16", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "1.56301778278237393927674539894833104709647919524462734339277549154092363\
968907178783721993598536808413351623228166438042981252857796067672610882487425\
6973022405121170553269270165525989142049`179.9171252967768*^17", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "2.21574554317964435066092662697902377686328303612254229538180155464106081\
390032007315957933241883859167809785093735711019661636945587562871513488797439\
414723365340649291266568471489220755231049`179.86727063222585*^18", " ", 
     SuperscriptBox["r", "28"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "3.05241495963312749050301478228505801326017375400091449474165523548239597\
622313671696387745770461819844535893918609967992684042066758116140832190214906\
2642889803383630544124279145075038337757112`179.80896909806816*^19", " ", 
     SuperscriptBox["r", "30"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "4.08630696461120439999917316033843449931412894375857338820301783264746227\
709190672153635116598079561042524005486968449931412894375857338820301783264746\
22770919067215363511658569483468536889002852`179.73987206433077*^20", " ", 
     SuperscriptBox["r", "32"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "5.30502802538448315234971997681087045621588505944215820759030635573845450\
388660265203475080018289894833104709647919524462734339277549154092363968907178\
783721993598536808413335217085880623656397149`179.65716102994895*^21", " ", 
     SuperscriptBox["r", "34"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "6.64481293883711607902032322156178553354047889517604023776863283036122542\
295381801554641060813900320073159579332418838591678097850937357110196616369455\
8756287151348879743941257826913940869596657942`179.5571148409087*^22", " ", 
     SuperscriptBox["r", "36"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "7.94571448469870347189442491516461179416693123606824417009602194787379972\
565157750342935528120713305898491083676268861454046639231824417009602194787379\
97256515775034293552809299390323758220573290095`179.43410603884374*^23", " ", 
     
     SuperscriptBox["r", "38"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "-", 
    RowBox[{
    "8.87429272652019255017884437028047397467007525827331961591220850480109739\
368998628257887517146776406035665294924554183813443072702331961591220850480109\
739368998628257887517111333954445542634198846487`179.27802432099918*^24", " ", 
     SuperscriptBox["r", "40"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "r", "]"}], "4"]}], "+", 
    RowBox[{
     FractionBox["41329", "972"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    FractionBox[
     RowBox[{"6190189", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "7776"], "+", 
    RowBox[{
     FractionBox["27073259", "972"], " ", 
     SuperscriptBox["r", "6"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    FractionBox[
     RowBox[{"2515", " ", 
      RowBox[{"Log", "[", "r", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "2916"], "+", 
    RowBox[{
     FractionBox["2870", "243"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    FractionBox[
     RowBox[{"89024567", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "23328"], "+", 
    FractionBox[
     RowBox[{"523596787", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "r", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "1458"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990143625220419*^9, 3.990143645031538*^9}, {
  3.990143686939502*^9, 3.9901437123464127`*^9}, {3.9901437935929947`*^9, 
  3.990143817444902*^9}, {3.9901442420534897`*^9, 3.9901442519624767`*^9}, {
  3.9901450618673*^9, 3.990145067396927*^9}, {3.990145118328821*^9, 
  3.990145122562242*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"60ae5e53-41e6-4dc7-a55e-04f2606dee2e"]
}, Closed]]
}, Closed]]
},
WindowSize->{693.75, 762},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"13.3 for Linux x86 (64-bit) (2023\:5e747\:670824\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4188a4bf-efa5-478f-b0fb-247522ea3544"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1753, 31, 100, "Input",ExpressionUUID->"b729730b-15ce-492a-b5d8-4bf05f5e7117"],
Cell[2314, 53, 1616, 51, 170, "Input",ExpressionUUID->"f7ee8b5c-23ac-415d-9bea-161896edc0af"],
Cell[CellGroupData[{
Cell[3955, 108, 150, 3, 67, "Section",ExpressionUUID->"3020eee2-a9fd-47a6-8e04-a766b5fd733a"],
Cell[CellGroupData[{
Cell[4130, 115, 391, 12, 54, "Subsection",ExpressionUUID->"83eda846-ea15-4e06-971c-01954b5b09f3"],
Cell[4524, 129, 11898, 340, 1472, "Input",ExpressionUUID->"f31b7727-fa5c-42fb-a165-1dda05a107c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16459, 474, 443, 13, 38, "Subsection",ExpressionUUID->"ab8b27c6-6f0c-4fa9-8e58-0a970590b042"],
Cell[16905, 489, 12422, 350, 622, "Input",ExpressionUUID->"c0651e59-264c-4bf7-bc28-59272523cfa6"]
}, Closed]],
Cell[CellGroupData[{
Cell[29364, 844, 491, 13, 38, "Subsection",ExpressionUUID->"4c4353c1-8ae6-45b5-aa16-386cffe9193b"],
Cell[29858, 859, 72274, 1516, 8686, "Input",ExpressionUUID->"69ce5dd3-5576-40d4-981f-a029a77753d1"]
}, Closed]],
Cell[CellGroupData[{
Cell[102169, 2380, 541, 14, 38, "Subsection",ExpressionUUID->"3f5fc8eb-24ce-43fc-af8f-592d4729c632"],
Cell[102713, 2396, 97042, 2001, 12220, "Input",ExpressionUUID->"04a1d4c3-88b2-44dd-8e70-9e5be8583800"]
}, Closed]],
Cell[CellGroupData[{
Cell[199792, 4402, 443, 13, 38, "Subsection",ExpressionUUID->"dec57be0-3bec-48e4-8d70-2ae318579f78"],
Cell[200238, 4417, 12063, 340, 710, "Input",ExpressionUUID->"86f40abf-b7e2-4067-85bf-5568186af425"]
}, Closed]],
Cell[CellGroupData[{
Cell[212338, 4762, 491, 13, 38, "Subsection",ExpressionUUID->"f80d2013-a08c-40b0-b218-b82ef04261c8"],
Cell[212832, 4777, 12784, 355, 720, "Input",ExpressionUUID->"05c80eeb-2a51-4dca-b4ac-293975d82409"]
}, Closed]],
Cell[CellGroupData[{
Cell[225653, 5137, 543, 14, 38, "Subsection",ExpressionUUID->"4ffad165-1a98-4cfc-923b-5c9ffbd7b5b6"],
Cell[226199, 5153, 84979, 1883, 9250, "Input",ExpressionUUID->"c3a0b3b4-5154-4c69-bd30-4042cfc14549"]
}, Closed]],
Cell[CellGroupData[{
Cell[311215, 7041, 593, 15, 38, "Subsection",ExpressionUUID->"90894d0d-41a6-4c28-872c-f8babd64f895"],
Cell[311811, 7058, 111723, 2414, 12874, "Input",ExpressionUUID->"60ae5e53-41e6-4dc7-a55e-04f2606dee2e"]
}, Closed]]
}, Closed]]
}
]
*)


